Entanglement in a 20-Qubit Superconducting Quantum Computer

Towards realising larger scale quantum algorithms, the ability to prepare sizeable multi-qubit entangled states with full qubit control is used as a benchmark for quantum technologies. We investigate the extent to which entanglement is found within a prepared graph state on the 20-qubit superconducting quantum computer, IBM Q Poughkeepsie. We prepared a graph state along a path consisting of all twenty qubits within Poughkeepsie and performed full quantum state tomography on all groups of four connected qubits along this path. We determined that each pair of connected qubits was inseparable and hence the prepared state was entangled. Additionally, a genuine multipartite entanglement witness was measured on all qubit subpaths of the graph state and we found genuine multipartite entanglement on chains of up to three qubits.

==> Cost_Analysis_MEKL_dilute.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    386826,       9336]
NotebookOptionsPosition[    378448,       9086]
NotebookOutlinePosition[    378857,       9104]
CellTagsIndexPosition[    378814,       9101]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preamble", "Section",
 CellChangeTimes->{{3.662904801309491*^9, 3.6629048071540203`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.6616962331275797`*^9, 3.6617106227993717`*^9, 3.661711488885393*^9, 
   3.661712714316824*^9, {3.662108540951069*^9, 3.6621085564213057`*^9}, {
   3.662143536239328*^9, 3.662143538157866*^9}, 3.662398420604671*^9, 
   3.6624007457105494`*^9, 3.662451125728088*^9, 3.662452189437161*^9, 
   3.662465776584539*^9, 3.6624674741487293`*^9, 3.6628914190648813`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$PreRead", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{"s_String", "/;", 
        RowBox[{
         RowBox[{"StringMatchQ", "[", 
          RowBox[{"s", ",", "NumberString"}], "]"}], "&&", 
         RowBox[{
          RowBox[{"Precision", "@", 
           RowBox[{"ToExpression", "@", "s"}]}], "\[Equal]", 
          "MachinePrecision"}]}]}], "\[RuleDelayed]", 
       RowBox[{"s", "<>", "\"\<`100.\>\""}]}]}], "&"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"3", "/", "1.5"}], "+", 
  RowBox[{"Pi", "/", "7"}]}], "\n", 
 RowBox[{
  RowBox[{"Precision", "[", "%", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"$MinPrecision", "=", 
  RowBox[{"4", "*", "$MachinePrecision"}]}]}], "Input",
 CellChangeTimes->{{3.661709950406673*^9, 3.6617099565459843`*^9}, {
   3.66171001195397*^9, 3.6617100375046873`*^9}, {3.6617103335912857`*^9, 
   3.661710334187392*^9}, 3.661710499406128*^9, {3.661710540996215*^9, 
   3.661710562125654*^9}, {3.662397723723793*^9, 3.6623977274980993`*^9}, {
   3.662885826797958*^9, 3.662885826892108*^9}, {3.662904604684309*^9, 
   3.662904604874454*^9}, {3.662904923831978*^9, 3.662904924070608*^9}}],

Cell[BoxData["2.\
448798950512827605494663340468500412028167057053586545853563513186830915183744\
142661147832191731009711735440930468900949584834944221513`100.08792313479879"]\
, "Output",
 CellChangeTimes->{{3.6617099569284763`*^9, 3.6617099812404003`*^9}, {
   3.661710012506362*^9, 3.6617100384082623`*^9}, {3.661710506852536*^9, 
   3.661710523305223*^9}, {3.6617105578860703`*^9, 3.661710564791472*^9}, {
   3.661710623555771*^9, 3.661710636990754*^9}, 3.6617112858918543`*^9, 
   3.6617114896045*^9, 3.661712715291013*^9, 3.6617131719895287`*^9, 
   3.661713209912673*^9, 3.661752904521997*^9, 3.6617535867713118`*^9, 
   3.661754011963746*^9, 3.661754060928838*^9, 3.661754134951688*^9, {
   3.6617541814326897`*^9, 3.6617542307384157`*^9}, {3.661754274411038*^9, 
   3.6617542957568197`*^9}, 3.661755978974861*^9, 3.661756172937132*^9, 
   3.661756516202907*^9, 3.661756843276073*^9, 3.6617572302714357`*^9, {
   3.662108543271372*^9, 3.662108557739957*^9}, {3.6621432901538467`*^9, 
   3.662143300573915*^9}, {3.662143524793378*^9, 3.662143539403919*^9}, 
   3.6621438169881563`*^9, 3.662144209161915*^9, 3.662144241528921*^9, 
   3.6621443678185673`*^9, 3.662386280337462*^9, 3.662386540185423*^9, 
   3.6623871829597797`*^9, 3.6623971842663307`*^9, 3.6623972863099337`*^9, 
   3.662397395998931*^9, 3.6623974433428164`*^9, {3.6623976991486998`*^9, 
   3.662397734403988*^9}, 3.662397876006646*^9, 3.662397925167726*^9, 
   3.662398024561902*^9, 3.6623984223441057`*^9, {3.662400110673503*^9, 
   3.66240012800143*^9}, 3.6624004055803413`*^9, 3.6624007468383493`*^9, 
   3.662451126673245*^9, 3.662451628648733*^9, 3.6624519787793217`*^9, 
   3.6624521904765453`*^9, 3.6624523874936037`*^9, {3.662452478119276*^9, 
   3.662452489368067*^9}, 3.6624657779441442`*^9, 3.662467475137452*^9, 
   3.662468996091877*^9, 3.662472757121182*^9, 3.662473064473074*^9, 
   3.662483934305211*^9, 3.662483976016444*^9, 3.662484272479868*^9, {
   3.662488035942678*^9, 3.662488057339769*^9}, 3.662883195708178*^9, 
   3.662883242897889*^9, 3.6628832934661016`*^9, 3.662884304255122*^9, 
   3.662884543163178*^9, 3.662885400594767*^9, {3.66288546221395*^9, 
   3.66288549189824*^9}, 3.662885541549923*^9, 3.662885682690213*^9, 
   3.662885718669159*^9, {3.662885812650559*^9, 3.662885828267192*^9}, 
   3.6628859376182747`*^9, 3.662886079975251*^9, 3.662895078994488*^9, 
   3.662904538033802*^9, 3.66290460603275*^9, 3.662904788209737*^9, {
   3.662904895518458*^9, 3.662904924844247*^9}, 3.66290527149193*^9, 
   3.6629053167749443`*^9, 3.662905354535694*^9, {3.662905393215949*^9, 
   3.662905401936193*^9}, 3.6629054839877243`*^9, 3.662916908980957*^9, 
   3.662917482331112*^9, 3.662917775939065*^9, 3.6665194853970346`*^9, 
   3.677860294587647*^9, 3.677861570364119*^9, 3.6778616650293407`*^9, 
   3.677863330384301*^9, 3.6779090572023077`*^9, 3.677909847276187*^9, 
   3.677910431131504*^9, 3.677911283958728*^9, 3.677912133821644*^9, 
   3.6779125705911503`*^9, 3.6779130268886747`*^9, 3.677916030089182*^9, 
   3.677916200977051*^9, 3.678165712216416*^9, 3.678193233165001*^9, 
   3.678206631047515*^9, 3.678209167151724*^9, 3.678242822585907*^9, 
   3.678301041280547*^9, 3.678426079435004*^9, 3.678442860897153*^9, 
   3.6784436745627747`*^9, 3.678444205367824*^9, 3.678445480181452*^9, 
   3.678445782862843*^9, {3.6784461837425623`*^9, 3.678446213457015*^9}, 
   3.678446262901621*^9, 3.678446345107584*^9, 3.6784662414300003`*^9, 
   3.678467739890192*^9, 3.678516617467423*^9, 3.678700989327093*^9, 
   3.679138633863402*^9}],

Cell[BoxData["100.08792313479879`"], "Output",
 CellChangeTimes->{{3.6617099569284763`*^9, 3.6617099812404003`*^9}, {
   3.661710012506362*^9, 3.6617100384082623`*^9}, {3.661710506852536*^9, 
   3.661710523305223*^9}, {3.6617105578860703`*^9, 3.661710564791472*^9}, {
   3.661710623555771*^9, 3.661710636990754*^9}, 3.6617112858918543`*^9, 
   3.6617114896045*^9, 3.661712715291013*^9, 3.6617131719895287`*^9, 
   3.661713209912673*^9, 3.661752904521997*^9, 3.6617535867713118`*^9, 
   3.661754011963746*^9, 3.661754060928838*^9, 3.661754134951688*^9, {
   3.6617541814326897`*^9, 3.6617542307384157`*^9}, {3.661754274411038*^9, 
   3.6617542957568197`*^9}, 3.661755978974861*^9, 3.661756172937132*^9, 
   3.661756516202907*^9, 3.661756843276073*^9, 3.6617572302714357`*^9, {
   3.662108543271372*^9, 3.662108557739957*^9}, {3.6621432901538467`*^9, 
   3.662143300573915*^9}, {3.662143524793378*^9, 3.662143539403919*^9}, 
   3.6621438169881563`*^9, 3.662144209161915*^9, 3.662144241528921*^9, 
   3.6621443678185673`*^9, 3.662386280337462*^9, 3.662386540185423*^9, 
   3.6623871829597797`*^9, 3.6623971842663307`*^9, 3.6623972863099337`*^9, 
   3.662397395998931*^9, 3.6623974433428164`*^9, {3.6623976991486998`*^9, 
   3.662397734403988*^9}, 3.662397876006646*^9, 3.662397925167726*^9, 
   3.662398024561902*^9, 3.6623984223441057`*^9, {3.662400110673503*^9, 
   3.66240012800143*^9}, 3.6624004055803413`*^9, 3.6624007468383493`*^9, 
   3.662451126673245*^9, 3.662451628648733*^9, 3.6624519787793217`*^9, 
   3.6624521904765453`*^9, 3.6624523874936037`*^9, {3.662452478119276*^9, 
   3.662452489368067*^9}, 3.6624657779441442`*^9, 3.662467475137452*^9, 
   3.662468996091877*^9, 3.662472757121182*^9, 3.662473064473074*^9, 
   3.662483934305211*^9, 3.662483976016444*^9, 3.662484272479868*^9, {
   3.662488035942678*^9, 3.662488057339769*^9}, 3.662883195708178*^9, 
   3.662883242897889*^9, 3.6628832934661016`*^9, 3.662884304255122*^9, 
   3.662884543163178*^9, 3.662885400594767*^9, {3.66288546221395*^9, 
   3.66288549189824*^9}, 3.662885541549923*^9, 3.662885682690213*^9, 
   3.662885718669159*^9, {3.662885812650559*^9, 3.662885828267192*^9}, 
   3.6628859376182747`*^9, 3.662886079975251*^9, 3.662895078994488*^9, 
   3.662904538033802*^9, 3.66290460603275*^9, 3.662904788209737*^9, {
   3.662904895518458*^9, 3.662904924844247*^9}, 3.66290527149193*^9, 
   3.6629053167749443`*^9, 3.662905354535694*^9, {3.662905393215949*^9, 
   3.662905401936193*^9}, 3.6629054839877243`*^9, 3.662916908980957*^9, 
   3.662917482331112*^9, 3.662917775939065*^9, 3.6665194853970346`*^9, 
   3.677860294587647*^9, 3.677861570364119*^9, 3.6778616650293407`*^9, 
   3.677863330384301*^9, 3.6779090572023077`*^9, 3.677909847276187*^9, 
   3.677910431131504*^9, 3.677911283958728*^9, 3.677912133821644*^9, 
   3.6779125705911503`*^9, 3.6779130268886747`*^9, 3.677916030089182*^9, 
   3.677916200977051*^9, 3.678165712216416*^9, 3.678193233165001*^9, 
   3.678206631047515*^9, 3.678209167151724*^9, 3.678242822585907*^9, 
   3.678301041280547*^9, 3.678426079435004*^9, 3.678442860897153*^9, 
   3.6784436745627747`*^9, 3.678444205367824*^9, 3.678445480181452*^9, 
   3.678445782862843*^9, {3.6784461837425623`*^9, 3.678446213457015*^9}, 
   3.678446262901621*^9, 3.678446345107584*^9, 3.6784662414300003`*^9, 
   3.678467739890192*^9, 3.678516617467423*^9, 3.678700989327093*^9, 
   3.679138633868843*^9}],

Cell[BoxData["63.81835908076401`"], "Output",
 CellChangeTimes->{{3.6617099569284763`*^9, 3.6617099812404003`*^9}, {
   3.661710012506362*^9, 3.6617100384082623`*^9}, {3.661710506852536*^9, 
   3.661710523305223*^9}, {3.6617105578860703`*^9, 3.661710564791472*^9}, {
   3.661710623555771*^9, 3.661710636990754*^9}, 3.6617112858918543`*^9, 
   3.6617114896045*^9, 3.661712715291013*^9, 3.6617131719895287`*^9, 
   3.661713209912673*^9, 3.661752904521997*^9, 3.6617535867713118`*^9, 
   3.661754011963746*^9, 3.661754060928838*^9, 3.661754134951688*^9, {
   3.6617541814326897`*^9, 3.6617542307384157`*^9}, {3.661754274411038*^9, 
   3.6617542957568197`*^9}, 3.661755978974861*^9, 3.661756172937132*^9, 
   3.661756516202907*^9, 3.661756843276073*^9, 3.6617572302714357`*^9, {
   3.662108543271372*^9, 3.662108557739957*^9}, {3.6621432901538467`*^9, 
   3.662143300573915*^9}, {3.662143524793378*^9, 3.662143539403919*^9}, 
   3.6621438169881563`*^9, 3.662144209161915*^9, 3.662144241528921*^9, 
   3.6621443678185673`*^9, 3.662386280337462*^9, 3.662386540185423*^9, 
   3.6623871829597797`*^9, 3.6623971842663307`*^9, 3.6623972863099337`*^9, 
   3.662397395998931*^9, 3.6623974433428164`*^9, {3.6623976991486998`*^9, 
   3.662397734403988*^9}, 3.662397876006646*^9, 3.662397925167726*^9, 
   3.662398024561902*^9, 3.6623984223441057`*^9, {3.662400110673503*^9, 
   3.66240012800143*^9}, 3.6624004055803413`*^9, 3.6624007468383493`*^9, 
   3.662451126673245*^9, 3.662451628648733*^9, 3.6624519787793217`*^9, 
   3.6624521904765453`*^9, 3.6624523874936037`*^9, {3.662452478119276*^9, 
   3.662452489368067*^9}, 3.6624657779441442`*^9, 3.662467475137452*^9, 
   3.662468996091877*^9, 3.662472757121182*^9, 3.662473064473074*^9, 
   3.662483934305211*^9, 3.662483976016444*^9, 3.662484272479868*^9, {
   3.662488035942678*^9, 3.662488057339769*^9}, 3.662883195708178*^9, 
   3.662883242897889*^9, 3.6628832934661016`*^9, 3.662884304255122*^9, 
   3.662884543163178*^9, 3.662885400594767*^9, {3.66288546221395*^9, 
   3.66288549189824*^9}, 3.662885541549923*^9, 3.662885682690213*^9, 
   3.662885718669159*^9, {3.662885812650559*^9, 3.662885828267192*^9}, 
   3.6628859376182747`*^9, 3.662886079975251*^9, 3.662895078994488*^9, 
   3.662904538033802*^9, 3.66290460603275*^9, 3.662904788209737*^9, {
   3.662904895518458*^9, 3.662904924844247*^9}, 3.66290527149193*^9, 
   3.6629053167749443`*^9, 3.662905354535694*^9, {3.662905393215949*^9, 
   3.662905401936193*^9}, 3.6629054839877243`*^9, 3.662916908980957*^9, 
   3.662917482331112*^9, 3.662917775939065*^9, 3.6665194853970346`*^9, 
   3.677860294587647*^9, 3.677861570364119*^9, 3.6778616650293407`*^9, 
   3.677863330384301*^9, 3.6779090572023077`*^9, 3.677909847276187*^9, 
   3.677910431131504*^9, 3.677911283958728*^9, 3.677912133821644*^9, 
   3.6779125705911503`*^9, 3.6779130268886747`*^9, 3.677916030089182*^9, 
   3.677916200977051*^9, 3.678165712216416*^9, 3.678193233165001*^9, 
   3.678206631047515*^9, 3.678209167151724*^9, 3.678242822585907*^9, 
   3.678301041280547*^9, 3.678426079435004*^9, 3.678442860897153*^9, 
   3.6784436745627747`*^9, 3.678444205367824*^9, 3.678445480181452*^9, 
   3.678445782862843*^9, {3.6784461837425623`*^9, 3.678446213457015*^9}, 
   3.678446262901621*^9, 3.678446345107584*^9, 3.6784662414300003`*^9, 
   3.678467739890192*^9, 3.678516617467423*^9, 3.678700989327093*^9, 
   3.679138633872284*^9}]
}, Open  ]],

Cell["\<\

Above commands enable us to globally work at a higher than default precision\
\>", "Text",
 CellChangeTimes->{{3.662904815052484*^9, 3.662904840258367*^9}, {
  3.664804019255335*^9, 3.664804023620372*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]in", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"steps", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"min\[Epsilon]pow", "=", "25"}], ";"}]}], "Input",
 CellChangeTimes->{{3.662144085546682*^9, 3.662144108768538*^9}, 
   3.662144235061804*^9, {3.662904534087521*^9, 3.6629045370635653`*^9}, 
   3.678242811200901*^9}],

Cell[TextData[{
 "\nAbove are global parameters.  Very important is \[Epsilon]in, which in \
the paper is also called ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "raw"], ",", " ", 
    RowBox[{"where", " ", "we"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " consider the cases\n\[Epsilon]in=0.01    (the high noise regime)\n\
\[Epsilon]in=0.001  (the low noise regime)\n"
}], "Text",
 CellChangeTimes->{{3.664804025536503*^9, 3.664804112407695*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dilution", "Chapter",
 CellChangeTimes->{{3.678441198894649*^9, 3.678441214511087*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"BestOf", "[", "listin_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "size", ",", " ", "best", ",", "j", ",", "\[Epsilon]upper", ",", 
       "now"}], "}"}], ",", 
     RowBox[{
      RowBox[{"size", "=", 
       RowBox[{
        RowBox[{"Dimensions", "[", "listin", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"best", "=", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]in", ",", " ", "1"}], "}"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"now", "=", "listin"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "0"}], ",", 
        RowBox[{"j", "<", "steps"}], ",", 
        RowBox[{
         RowBox[{"j", "++"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Epsilon]upper", "=", 
          RowBox[{"\[Epsilon]in", "*", 
           SuperscriptBox["10", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"min\[Epsilon]pow", "*", "j"}], "steps"]}]]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"now", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"now", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", 
              "\[Epsilon]upper"}], "&"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"now", "=", 
          RowBox[{"SortBy", "[", 
           RowBox[{"now", ",", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "&"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "now", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"best", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"best", ",", 
               RowBox[{"now", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"best", "=", 
       RowBox[{"DeleteDuplicates", "[", "best", "]"}]}], ";", 
      "\[IndentingNewLine]", "best"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.678443599990809*^9, 3.678443607461459*^9}, {
   3.678443640873489*^9, 3.678443653351268*^9}, {3.6784443557451963`*^9, 
   3.67844440414694*^9}, {3.6784444578614073`*^9, 3.678444511573777*^9}, {
   3.678444730175563*^9, 3.6784447678009644`*^9}, 3.6784454185223846`*^9, {
   3.678445771188011*^9, 3.678445773509349*^9}, {3.678445917018655*^9, 
   3.678445918393208*^9}, 3.6784462106629868`*^9, 3.678446455053423*^9}],

Cell["\<\
BestOf takes large lists of the form {epsilon, Cost} and sifts for the lowest \
cost protocols within a certain epsilon window.\
\>", "Text",
 CellChangeTimes->{{3.6629169879041767`*^9, 3.6629170317574863`*^9}, 
   3.678445936337686*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gr", "=", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "\[Epsilon]in"}]}], ")"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "*", "\[Epsilon]in"}]}], ")"}], "2"]}]]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]STAB", "[", "k_", "]"}], ":=", 
     RowBox[{
      FractionBox["1", "2.0"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Pi]", 
            SuperscriptBox["2", 
             RowBox[{"k", "-", "1"}]]], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Pi]", 
            SuperscriptBox["2", 
             RowBox[{"k", "-", "1"}]]], "]"}]}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]Raw", "[", "k_", "]"}], ":=", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]STAB", "[", "k", "]"}], ",", " ", "\[Epsilon]in"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "\[Theta]_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "\[Equal]", 
           RowBox[{"gr", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ",", 
          RowBox[{"{", "\[Epsilon]", "}"}]}], "]"}]}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]raw\[Theta]", "[", "\[Theta]_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Theta]", "<", 
        RowBox[{"ArcCos", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", "*", "\[Epsilon]in"}]}], "]"}]}], ",", 
       RowBox[{"f", "[", "\[Theta]", "]"}], ",", " ", "\[Epsilon]in"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]rawK", "[", "k_", "]"}], ":=", 
     RowBox[{"\[Epsilon]raw\[Theta]", "[", 
      FractionBox["\[Pi]", 
       SuperscriptBox["2", "k"]], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MixingRatio", "[", "\[Epsilon]_", "]"}], "=", 
     FractionBox["1", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Epsilon]"}], ")"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]new", "[", 
      RowBox[{"\[Epsilon]_", ",", " ", "\[Theta]_"}], "]"}], "=", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "*", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"2", "*", "\[Epsilon]"}]}], 
          RowBox[{"1", "-", "\[Epsilon]"}]], ")"}]}]}], "2"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiluteMap", "[", 
     RowBox[{"CostIn_", ",", " ", "k_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sz", ",", " ", "\[Theta]", ",", " ", "TAB"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sz", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "CostIn", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Theta]", "=", 
        RowBox[{"\[Pi]", "/", 
         SuperscriptBox["2", "k"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"TAB", "=", 
        RowBox[{"Table", "[", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]new", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"CostIn", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", "\[Theta]"}], "]"}], 
            " ", ",", " ", 
            RowBox[{
             RowBox[{"MixingRatio", "[", 
              RowBox[{
               RowBox[{"CostIn", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"CostIn", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], "  ", "}"}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "sz"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TAB", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"TAB", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]STAB", "[", "k", "]"}], ",", "0"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"TAB", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"TAB", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Epsilon]Raw", "[", "k", "]"}], ",", "1"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BestOf", "[", "TAB", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Lcutoff", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       FractionBox["\[Pi]", 
        SqrtBox[
         RowBox[{"2", "\[Epsilon]"}]]]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.678441215306362*^9, 3.6784412846735353`*^9}, {
   3.678441500649365*^9, 3.678441630397937*^9}, {3.6784416761279707`*^9, 
   3.6784417161449223`*^9}, {3.678441751955518*^9, 3.678441915208671*^9}, 
   3.678442001613532*^9, {3.678442281269788*^9, 3.678442289573792*^9}, {
   3.678442579569873*^9, 3.678442603601461*^9}, {3.67844266560483*^9, 
   3.678442728694495*^9}, {3.678443342140265*^9, 3.67844335102026*^9}, {
   3.678443781660344*^9, 3.678443787516004*^9}, {3.678443870752492*^9, 
   3.678443891907383*^9}, {3.678444028598689*^9, 3.678444059271641*^9}, {
   3.67844417900296*^9, 3.678444184410832*^9}, 3.678444810690854*^9, {
   3.678699204464967*^9, 3.678699229441207*^9}, {3.678699286148408*^9, 
   3.678699336100643*^9}, {3.679243625751171*^9, 3.6792436270208817`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"\[Epsilon]new", "[", 
    RowBox[{"\[Epsilon]", ",", " ", "\[Theta]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6784662494083157`*^9, 3.678466280511958*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Theta]", "2"], "4"], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Theta]", "]"}], "3"],
       SeriesData[$CellContext`\[Theta], 0, {}, 2, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Theta], 0, {
       Rational[1, 4]}, 2, 3, 1],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox[
        SuperscriptBox["\[Theta]", "2"], "4"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Theta]", "]"}], "3"],
        SeriesData[$CellContext`\[Theta], 0, {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Theta], 0, {
        Rational[1, 2], 0, 
        Rational[-1, 4]}, 0, 3, 1],
      Editable->False], ")"}], " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    SeriesData[$CellContext`\[Theta], 0, {
      Rational[1, 4]}, 2, 3, 1], 
    SeriesData[$CellContext`\[Theta], 0, {
      Rational[1, 2], 0, 
      Rational[-1, 4]}, 0, 3, 1]}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.67846625726549*^9, 3.678466280852194*^9}, 
   3.678467739963881*^9, 3.6785166175815897`*^9, 3.678699329632395*^9, 
   3.678700989396007*^9, 3.679138633957128*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Distillation Cost", "Chapter",
 CellChangeTimes->{{3.662916926541147*^9, 3.662916943528555*^9}}],

Cell[CellGroupData[{

Cell["Protocols", "Section",
 CellChangeTimes->{{3.661679768566916*^9, 3.661679781066697*^9}, 
   3.6616942136067877`*^9, {3.6629048092395153`*^9, 3.6629048114411077`*^9}}],

Cell["\<\

Success probabiltiy and error out for various protocols.  Also a map funciton \
that takes as input a sqeuence, e.g.  {\[Epsilon] , C} where \[Epsilon] is \
the error of inpout states and C is there cost.  The function then outputs a \
new pair.\
\>", "Text",
 CellChangeTimes->{{3.66480412488344*^9, 3.6648041931629972`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "standard ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["MEK", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.661706881474552*^9, 3.661706889935183*^9}, 
   3.661707096054743*^9, {3.662904665436211*^9, 3.662904671377054*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PsMEK", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{"1", "-", 
      RowBox[{"10", "\[Epsilon]"}], "+", 
      RowBox[{"58", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{"192", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      RowBox[{"400", 
       SuperscriptBox["\[Epsilon]", "4"]}], "-", 
      RowBox[{"544", 
       SuperscriptBox["\[Epsilon]", "5"]}], "+", 
      RowBox[{"480", 
       SuperscriptBox["\[Epsilon]", "6"]}], "-", 
      RowBox[{"256", 
       SuperscriptBox["\[Epsilon]", "7"]}], "+", 
      RowBox[{"64", 
       SuperscriptBox["\[Epsilon]", "8"]}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]outMEK", "[", "\[Epsilon]_", "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"9", 
        SuperscriptBox["\[Epsilon]", "2"]}], "-", 
       RowBox[{"56", 
        SuperscriptBox["\[Epsilon]", "3"]}], "+", 
       RowBox[{"160", 
        SuperscriptBox["\[Epsilon]", "4"]}], "-", 
       RowBox[{"256", 
        SuperscriptBox["\[Epsilon]", "5"]}], "+", 
       RowBox[{"240", 
        SuperscriptBox["\[Epsilon]", "6"]}], "-", 
       RowBox[{"128", 
        SuperscriptBox["\[Epsilon]", "7"]}], "+", 
       RowBox[{"32", 
        SuperscriptBox["\[Epsilon]", "8"]}]}], 
      RowBox[{"PsMEK", "[", "\[Epsilon]", "]"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MapMEK", "[", "input_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]outMEK", "[", 
        RowBox[{"input", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
       FractionBox[
        RowBox[{"5", "*", 
         RowBox[{"input", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], 
        RowBox[{"PsMEK", "[", 
         RowBox[{"input", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.661706898765862*^9, 3.661706987347528*^9}, {
  3.662904675629526*^9, 3.662904717566537*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["standard Bravyi-Haah", "Subsection",
 CellChangeTimes->{{3.661707008255546*^9, 3.661707020731599*^9}, 
   3.6617070985022593`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pbh", "[", 
    RowBox[{"\[Epsilon]_", ",", " ", "k_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["x", "8"], "+", 
       RowBox[{"6", 
        SuperscriptBox["x", 
         RowBox[{"4", "+", 
          RowBox[{"2", "k"}]}]]}]}], ")"}]}], "/.", 
    RowBox[{"x", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]outbh", "[", 
    RowBox[{"\[Epsilon]_", ",", " ", "k_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"2", 
         SuperscriptBox["x", "7"]}], "+", 
        SuperscriptBox["x", "8"], "+", 
        RowBox[{"6", 
         SuperscriptBox["x", 
          RowBox[{"3", "+", 
           RowBox[{"2", "k"}]}]]}], "+", 
        RowBox[{"6", 
         SuperscriptBox["x", 
          RowBox[{"4", "+", 
           RowBox[{"2", "k"}]}]]}]}], 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["x", "8"], "+", 
          RowBox[{"6", 
           SuperscriptBox["x", 
            RowBox[{"4", "+", 
             RowBox[{"2", "k"}]}]]}]}], ")"}]}]]}], ")"}], "/.", 
    RowBox[{"x", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "\[Epsilon]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MapBH", "[", 
   RowBox[{"input_", ",", " ", "k_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Epsilon]outbh", "[", 
     RowBox[{
      RowBox[{"input", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", "k"}], "]"}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        FractionBox["8", "k"]}], ")"}], "*", 
      RowBox[{"input", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], 
     RowBox[{"Pbh", "[", 
      RowBox[{
       RowBox[{"input", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "k"}], "]"}]]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.661707031917489*^9, 3.661707072926538*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["15 qubit Reed-Muller code", "Subsection",
 CellChangeTimes->{{3.6617070768270817`*^9, 3.6617071003663816`*^9}, {
  3.6629046576129427`*^9, 3.662904660171783*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ps15", "[", "\[Epsilon]_", "]"}], ":=", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"15", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "\[Epsilon]"}]}], ")"}], "8"]}]}], "16"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Er15", "[", "\[Epsilon]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"15", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "\[Epsilon]"}]}], ")"}], "7"]}], "+", 
        RowBox[{"15", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "\[Epsilon]"}]}], ")"}], "8"]}], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "\[Epsilon]"}]}], ")"}], "15"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"32", "*", 
        RowBox[{"Ps15", "[", "\[Epsilon]", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Map15", "[", "input_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Er15", "[", 
        RowBox[{"input", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
       FractionBox[
        RowBox[{"15", "*", 
         RowBox[{"input", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], 
        RowBox[{"Ps15", "[", 
         RowBox[{"input", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6617071467648287`*^9, {3.6617071846038713`*^9, 3.6617072591170673`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["MEK", "L"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{
  3.6617070907059793`*^9, {3.661707286560197*^9, 3.66170730290851*^9}, {
   3.6617073359371643`*^9, 3.66170733652922*^9}, {3.6629046461116533`*^9, 
   3.662904649453744*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PmekL", "[", 
    RowBox[{"\[Epsilon]3_", ",", "\[Epsilon]k_", ",", "\[Delta]_"}], "]"}], 
   "=", 
   RowBox[{"1", "-", 
    RowBox[{"448", " ", 
     SuperscriptBox["\[Epsilon]3", "5"]}], "+", 
    RowBox[{"448", " ", 
     SuperscriptBox["\[Epsilon]3", "6"]}], "-", 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Epsilon]3", "7"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Epsilon]3", "8"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Delta]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]3"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]k"}]}], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", "\[Epsilon]k"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Epsilon]3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Epsilon]k", "+", 
       SuperscriptBox["\[Epsilon]k", "2"]}], ")"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Epsilon]3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", "\[Epsilon]k", "+", 
       SuperscriptBox["\[Epsilon]k", "2"]}], ")"}]}], "-", 
    RowBox[{"8", " ", "\[Epsilon]3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]k"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Epsilon]k", "2"]}]}], ")"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Epsilon]3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"6", " ", "\[Epsilon]k"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Epsilon]k", "2"]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]outmekL", "[", 
    RowBox[{"\[Epsilon]3_", ",", "\[Epsilon]k_", ",", "\[Delta]_"}], "]"}], 
   "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"PmekL", "[", 
      RowBox[{"\[Epsilon]3", ",", "\[Epsilon]k", ",", "\[Delta]"}], "]"}]], 
    "*", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[Delta]", "4"], "-", 
      RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]3", "2"]}], "+", 
      RowBox[{"6", " ", "\[Delta]", " ", 
       SuperscriptBox["\[Epsilon]3", "2"]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Epsilon]3", "3"]}], "-", 
      RowBox[{"8", " ", "\[Delta]", " ", 
       SuperscriptBox["\[Epsilon]3", "3"]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["\[Epsilon]3", "4"]}], "+", 
      RowBox[{"4", " ", "\[Delta]", " ", 
       SuperscriptBox["\[Epsilon]3", "4"]}], "-", 
      RowBox[{"224", " ", 
       SuperscriptBox["\[Epsilon]3", "5"]}], "+", 
      RowBox[{"224", " ", 
       SuperscriptBox["\[Epsilon]3", "6"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Epsilon]3", "7"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Epsilon]3", "8"]}], "+", 
      SuperscriptBox["\[Epsilon]k", "2"], "-", 
      RowBox[{"\[Delta]", " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
      RowBox[{"8", " ", "\[Epsilon]3", " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}], "+", 
      RowBox[{"8", " ", "\[Delta]", " ", "\[Epsilon]3", " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]3", "2"], " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
      RowBox[{"24", " ", "\[Delta]", " ", 
       SuperscriptBox["\[Epsilon]3", "2"], " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Epsilon]3", "3"], " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}], "+", 
      RowBox[{"32", " ", "\[Delta]", " ", 
       SuperscriptBox["\[Epsilon]3", "3"], " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Epsilon]3", "4"], " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
      RowBox[{"16", " ", "\[Delta]", " ", 
       SuperscriptBox["\[Epsilon]3", "4"], " ", 
       SuperscriptBox["\[Epsilon]k", "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MapMEKLbeyond", "[", 
   RowBox[{"input3_", ",", "inputk_", ",", "input\[Delta]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Epsilon]outmekL", "[", 
     RowBox[{
      RowBox[{"input3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"inputk", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"input\[Delta]", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"inputk", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"input3", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "+", 
       RowBox[{"input\[Delta]", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
     RowBox[{"2", "*", 
      RowBox[{"PmekL", "[", 
       RowBox[{
        RowBox[{"input3", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"inputk", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"input\[Delta]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]]}], 
   "}"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.661707493610581*^9, 3.661707506426157*^9}, {
   3.661713166097911*^9, 3.661713169292515*^9}, 3.6621431054900503`*^9, {
   3.662385933608713*^9, 3.662386113804791*^9}, {3.6623861466554117`*^9, 
   3.662386276386744*^9}, 3.66238636189769*^9, 3.662396504144024*^9, {
   3.662488029005186*^9, 3.6624880292196693`*^9}, {3.662712263585457*^9, 
   3.662712277649845*^9}, {3.6627124681048307`*^9, 3.6627124683291073`*^9}, {
   3.662714828256957*^9, 3.662714852190538*^9}, {3.662883171874749*^9, 
   3.662883224417057*^9}, {3.662883278836562*^9, 3.6628832792102423`*^9}, {
   3.6628842661858263`*^9, 3.662884302877589*^9}, {3.662890227324395*^9, 
   3.662890233387226*^9}, {3.6629047287675667`*^9, 3.6629047470714197`*^9}, {
   3.662905391960553*^9, 3.6629053961834173`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["DP", "Subsection"]], "Subsection",
 CellChangeTimes->{
  3.6617070907059793`*^9, {3.661707286560197*^9, 3.66170730290851*^9}, {
   3.6617073359371643`*^9, 3.66170733652922*^9}, {3.6624504492688227`*^9, 
   3.662450469680159*^9}, {3.66290487093235*^9, 3.662904890244102*^9}, 
   3.664804212251719*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PsDP", "[", 
    RowBox[{"\[Epsilon]3_", ",", "\[Epsilon]k_", ",", "\[Delta]_"}], "]"}], 
   "=", 
   RowBox[{"1", "-", 
    RowBox[{"2", "*", "\[Epsilon]k"}], "-", 
    RowBox[{"16", "*", "\[Epsilon]3"}], "-", "\[Delta]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]outDP", "[", 
    RowBox[{"\[Epsilon]3_", ",", "\[Epsilon]k_", ",", "\[Delta]_"}], "]"}], 
   "=", 
   RowBox[{
    SuperscriptBox["\[Epsilon]k", "2"], "+", 
    RowBox[{"15", "*", 
     SuperscriptBox["\[Epsilon]3", "2"]}], "+", "\[Delta]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.661707493610581*^9, 3.661707506426157*^9}, {
   3.661713166097911*^9, 3.661713169292515*^9}, 3.6621431054900503`*^9, {
   3.662385933608713*^9, 3.662386113804791*^9}, {3.6623861466554117`*^9, 
   3.662386276386744*^9}, 3.66238636189769*^9, 3.662396504144024*^9, {
   3.662450486513295*^9, 3.662450492913068*^9}, {3.662450530707325*^9, 
   3.662450552450308*^9}, {3.662450602820651*^9, 3.6624506759408693`*^9}, 
   3.6624509339467783`*^9, 3.662883249586339*^9, {3.662904887914465*^9, 
   3.662904887919249*^9}, {3.666504731812633*^9, 3.666504739262505*^9}}],

Cell["\<\
Approximate, leading order expressions for the Duclos-Ciani and Poulin \
protcol.  Provided by Duclos-Ciani in private communication.  Note they \
differ from those given in their paper as the published paper gives an \
expression that counts all the weight 2 errors as contirbuting to \
\[Epsilon]out, when in fact only a fraction actually contribute to \
\[Epsilon]out.  While the equation in the Duclos-Ciani and Poulin paper is \
incorrect, their analysis and plots are based on the correct expression \
obtained by explicit simulation in mathematica.
\
\>", "Text",
 CellChangeTimes->{{3.66480421407381*^9, 3.664804251852517*^9}, {
  3.6665047460461607`*^9, 3.666504801215847*^9}, {3.6665052323514977`*^9, 
  3.6665053634908037`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MEK performance for 1 round", "Section",
 CellChangeTimes->{{3.662450689778887*^9, 3.662450724789761*^9}, 
   3.662451078740109*^9, {3.662917788654726*^9, 3.662917790676697*^9}, 
   3.677861555749218*^9, 3.6784334378501368`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]plot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]outDP", "[", 
          RowBox[{"\[Epsilon]", ",", "\[Epsilon]", ",", 
           SuperscriptBox["\[Epsilon]", "2"]}], "]"}], ",", 
         RowBox[{"\[Epsilon]outmekL", "[", 
          RowBox[{"\[Epsilon]", ",", "\[Epsilon]", ",", 
           SuperscriptBox["\[Epsilon]", "2"]}], "]"}], ",", 
         RowBox[{"\[Epsilon]outMEK", "[", "\[Epsilon]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]], ",", "0.01"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Solid", ",", " ", "Blue"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"Pink", ",", "Solid"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Purple", ",", "Dotted"}], "}"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"probplot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"PsDP", "[", 
           RowBox[{"\[Epsilon]", ",", "\[Epsilon]", ",", 
            SuperscriptBox["\[Epsilon]", "2"]}], "]"}]}], ",", 
         RowBox[{"1", "-", 
          RowBox[{"PmekL", "[", 
           RowBox[{"\[Epsilon]", ",", "\[Epsilon]", ",", 
            SuperscriptBox["\[Epsilon]", "2"]}], "]"}]}], ",", 
         RowBox[{"1", "-", 
          RowBox[{"PsMEK", "[", "\[Epsilon]", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0.01"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Solid", ",", " ", "Blue"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"Pink", ",", "Solid"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Purple", ",", "Dotted"}], "}"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "\[Epsilon]plot", "}"}], ",", 
      RowBox[{"{", "probplot", "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.662450726369952*^9, 3.662450776222908*^9}, {
   3.662450818792371*^9, 3.66245090068225*^9}, 3.662450937006124*^9, {
   3.6624509748936653`*^9, 3.662451020844782*^9}, {3.662465644947338*^9, 
   3.662465726630569*^9}, {3.662467775104437*^9, 3.662467778751176*^9}, 
   3.662468274147019*^9, {3.6624727510072527`*^9, 3.66247283689023*^9}, {
   3.662483946368417*^9, 3.6624839474804068`*^9}, {3.6624880414329863`*^9, 
   3.662488042804174*^9}, {3.662712319876828*^9, 3.662712340341324*^9}, {
   3.66271237566949*^9, 3.6627124620880737`*^9}, {3.6627148698554573`*^9, 
   3.6627149042405653`*^9}, {3.662714969236444*^9, 3.662714970930689*^9}, {
   3.662720802403502*^9, 3.6627208073475733`*^9}, {3.662720955322411*^9, 
   3.662720960968752*^9}, {3.662720999199926*^9, 3.6627210002021713`*^9}, {
   3.662721089374938*^9, 3.662721091469248*^9}, 3.662725572127861*^9, {
   3.662883257027094*^9, 3.6628832617957487`*^9}, {3.6628833021955423`*^9, 
   3.662883304882534*^9}, {3.662894999252913*^9, 3.662895234463847*^9}, {
   3.6629047595215473`*^9, 3.66290476472157*^9}, {3.662904887926409*^9, 
   3.662904887947299*^9}, {3.662914922389208*^9, 3.662914951397195*^9}, {
   3.666504741710457*^9, 3.666504744048359*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{}, {}, 
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwV1Pk/1HsbgHHZ6hzGkhDVQdl3jmT93PYZmpiZiGaEDLJF9j1MX1kSJUsS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         "]]}, 
       {RGBColor[1, 0.5, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwV0Hk81IkbwHFC2XWnSJJjidYREoqexzhyNM2MQSmKDDlz5UrI8RUhahaF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         "]]}, 
       {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVlWk41Asbxu10bK0ke9kKoSSh56GxTkxjUEKSpSyDbJGQ5S+RLdnn6GRJ
smSNOZKlkCNrSSXlJCJyEIosvb0f7uv+9ruu+8vvlnb0prmwsbCw5PzO/7t6
t1pi//IY6DKWeERnBCAlTvbDY5dp8Oo8yJxw2gVHVviErb7MQZSj9WuSmAzs
VebG55KL4HvyBqtWsBKInGO9oHfyB2xplh74KnsQeNJWE+vif8LMtxi+Wx2a
sNyxVKv8dB08phqpW2QR/DcCZ/tDWBA02/NrxElA3xnAzr+TDZX+Hjrew2kE
zgd8hY2r2VGZ5ZffIPk42Jl6K0ZROHG2MHW2++sJsDxPx8YvXGhM3+gYCqCB
abibxQrBg30KpsLP9liBfvb5C+pSfyBbhZOpEos16NQ4XfF+xIv+84v9f/Da
guLkmfzxeQEkFebW7xp0gC0RZbbJhptRLlPloF6uI/ALlI4rb9+CZmqn5e9G
OQOnwv0V1/Kt6P9t2Eou0RVYH96L4grdhsm54yukWndY1yvkLyBvx91cE1//
WqLDkm2+9Mj4DhT+nPHPpvcXYX4ytySkWgiVPba+SZP0hZmAO4d2RQhj2UJt
YIunH4wn5ZhYiYlguITiwA+lS/DqaYbPc5oY+msHjX/SCIE+avqqq5Q4uuWs
OngPhkLX+9Rorv/EUbWOVY8RcRVaf9zM0ouVxNBKKVP30AgY2tH+77uz0pjp
kENy1YkGa7u2u8Xt0pihrstZqXUNBvNa3S8r70adXz2OnRADL1SeLgqt7sZ4
3Wg5b+tY6DRp5qGly2CPo8yxyP4EME5u6pZal8Ewvh+W5huJ0D7YmDLrJIvy
pPLaoJ3J8MTpsViCmhzmT474vLC4CfWh9aodXfJo0UZW8py5BcWVNdbArohS
ho5BBqVZMGCeMVnlq4h13M8OTEdkw8b85SD5UUU8Lfj54poNA2gHMHNzixIG
FKxknRPOgdWqf16Phu1HF/vINobdHZCz8S4hraviAoPIi6cWgHaxw8K6uhqe
zDFOfzxYANSf5tpMuhrW8mokFdjfheBs9edKw2oYP302N9WvEHqGVqZ2PDqA
i+ZVDeuVRRBoS+ybDFLHG672oT/CyyC+JMA3r0IdX+853xC3+wHkrZ6vt5tU
x09iH0kDbQ+gi2FC7j91CPN9IyTaeCpAaljAvV5DAxncQ3It9pXQYZd1P37x
MCqa2B5/ebAGROwfKKhd1EblIHaGV2Q9aPIXbNIq0MZyfckYr4l6sG7Imjr2
RhvDrDkeK5s9gsxd0aWWujpITmPjn9rVAEKvbVWDNh/FK5NMT5umx7CVukmz
qQLQb7n4DX96M3BJV+UXLuviBKlaPJ3cCunLSttLturh0Z4Sa77YVpDru0eU
K+nhFN8Xi9FnrWBwNceF6aCHdddzEssM24B4f12+s0MP/4j9qNRi3A7s2WdL
ZjKP4cQ1etd7+w5g2cZfrX5EHxcCFVO/vegCx7X2kFqaPnbkPW+fFu2G1vFw
Q026PuZpNorquXRDDHPxrfZf+mjS8lKFZaUbBOyHWUicBhg1d0K4T6YXRO+X
UMz7DfC5CUfXu/Y+0EDylKebEXIkSUVa0V5CpgJHzWykET5pusCTFvISVrY0
hvr8aYRk2YZStnsvoWFMbUtArxHy/FIwd117CaQ4Ec2QQ8bIu3B6+5n7A0B9
NRkdx2qCAobUD195B8HDI0b6XhYZjTKP0ooW3oCm4s8ztIdkfOOjdbpZ/i1w
TNOz1/vI6LSRVi1g9xZuu9O2WfIcR5PQQGdK21vocxPnZA08jp9FjNtOZw+B
hmv1pI2lKV5dhu93KMPA5jJSLiBIweFTHg8WR0bAtFxUUvsJFa3SFiUmXnyC
Jbl0J5leKrqyWGckzH+C27c3F/EPU1Hzz9T245vHYC6BU+3fJSqO7PMmC1LG
IJU+eyx6rzmub0TMVHWOwfDep+d7k83R4+u/vfSOcaAXuD9wOkvDCY/kK6Wv
JuBG1t9H49cscPq/MokLh7+CorlvNW/IKWw6RxNLCVsAbhK/uca0DZrczdLi
zluBeNn/wsiS9tgTsYNwFmRB5tRihGGXA9aRZsrtN9jxV31avJ2HI7bVMmPr
BHjQqUhe0ZjNGWPUcli7XfkwaM1wqfORC/qISCUWtW3Gj8axMU9OXcALPYHa
xXbbcHXV2sBcyA3NV9yzys8J4cEukYyHXe6o7a5PrUgSwabU9YpEFzpeWwnc
p8AUw7WnXt83pLyw3d28JFhZChOm2TjGGr3xs0y2HK5I46ROikRF00UsqBHn
VOCWwcwUUc63DB9kWR9KypKXQ1/n2hM6br5YJ8gxVqajgAVfhFWnjfzwfPBQ
i3z2PmSZjvMfEPZH34HerbZflHA6+Htk0Sd/lO1PT9A3UEGVRgX5juYAtAhQ
Vn33QxVzQukqu5Mu4VqRW6IE6QA6zV3qfuYViC4FG68VmQeROX/5kDU5CL2W
d/nkqR/Cw96JrHuEL6Nv9JYErQINFLjj5nRk6TI27GkW6dDVREGzk3vjWoPR
935uyVrPEfzruvbfbUlXkGxTW3j3nDZeD5z4YEoPQbaqdE4HmaPIGC1wFdAK
xVdd7w6MvQLkYt17XVQkDGv420Q4zugig9HI6/QlDAc2Do/UG+hhU6vp6bSH
V9HC66WqvOoxvN1HvR1rEo5KNCty4CESzq+xPxmvCMeOuNGfP1T0cS4yu2JC
KgIlOqNDigwN8DBVmWMkMQIt3yhvyjpriLfedcT6LUXge1MbTy26ETKajYbK
nCNxSNP5UWm6MTKdeu2iuyJRgkGM8NWYoDjFQp92IAoluEFI/gUZ96fUf2+9
E4WD0jpHSgRN0TJ137sBbgJTMz7fyQcz5M5p5svdRGBETOqeVZIZ1t89CZ68
BF5l6shbmJihVF1kLqcggaOG4ZUclmY4/XbogoYQgUZL3/o93cwwUvLGYoYM
gX0poSTrVDOsKJ7mt9UjMFZ3ZC5hygydqiN+fxOBn2SWU5dmzVCoQdhnQZ9A
j+T99WeWzDCkmzRww5hAVZflGBUWChrNMbIbThC4b0RC7e0OCn44ZCovYU+g
51BZvb4eBW/CqPXUWQKDXfb41BhSUN8oKK72HIETwh1FMqYULLYumKG4EPjA
Jp/BdYqCl66sVV+l/+bvb07qo1NwL5EyftyLwLDO7hP6vr89Ea8gvPMigZln
tt1kBlLw2G3L4Ao/Ait7yRl5kRRcKpwqCQkgMGAU7HZep2BRefh748Df+yy8
8xITKGjDFBLccZnAVp33bpy3KMjfUqr7MZjATczYqpBMCv4PCdx1jw==
         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None},
      PlotRange->NCache[{{
          Rational[1, 100000], 
          0.010000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000001`100.}, {
         0., 0.0016999999306816338`}}, {{0.00001, 0.01}, {0., 
        0.0016999999306816338`}}],
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {189., -118.66252583997979`}, 
     ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}], InsetBox[
     GraphicsBox[{{}, {}, 
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVUGs0lAkA/VivIitZj1INTXmctmi1RTVXKSGikZ3yaiJajxhbhPEY+sJa
emybTjWEWrXOHMYjMpSh8Q1nh3TITOVVHiGssZHaatf+uOfec+6P+zALimaG
qBIE4bGI/3nb3vkprs7krkXJ0b6wmdGjtTqrVtTGIMSDf+rO6mB84/roVNFz
BkHLVO1UmuJvxh9BwaJxBjEzZ1Kh3IiF/RH+PqIPDIIYyS9W7kSiu/vRg6Il
IAoPeOUr3VHf0SB3E5mAoAdkFyj90fv1nKGryArEEfPxEmUkXq/LTHJ54gBC
dXd8oFUKeHKFbsSEE3ix6uoTJzMgDI/rTHV3Ay/zFiM0Lxft3EzfbL4XxAkm
xWzhr1jGeLm9XO4NR7uQC5reebBOFlgaHGFhkLVrosDpBoyHVJbTWn3hSA4E
y80K0CkJDNH4HACboBpVSX8hqi7zQ/Lq2aBpxNhc7SrGUEpuh6FfEGiHNtHM
794BN1VcFT4bjMEXEx9TYkqQzqgsChSEQI9T5f0s6B6i6u+2NLqcBFsw9XR0
Syna5v1mxZphmNmcz5y1EiBnH/Pm1UfhKPx5YKbdqAx2TPdEOSsSNKa9wYnh
chxYrR5UtyIK8a/Y0R/fCrG/pClVqzIajgWHp9c+q8DzuDVd3DoOLvWyv3r8
tBJO9GR639UYjMk2aHW0VaFQ2KcXG/wTOBkrerZWVMOOn68SsOc0xLe7clYJ
7qM+9FguV/8MFtTLhwLyajDvsEd+rv8MZpZ/q9BMqsWPUeT63vpY6PE2adjE
PkA7r1U3IjsOetUD56sD6hA2G/HJNfwssjaEptUeFaHulM09fed4KOyHvzM/
VI9P0vnp5SsSMPO+6c3YtgbEpZk6HFcm4NKtubBNWx5iyGQv7Y04EVqCG5In
qx5BrSFH8kMOF5fafUkF0Qj/h3anDMOSQCscDWJ/aMTd/H6hzrZkbE9SjBRx
xLDqe7PANExBJFXt5j0tRsE/sy+fjKaAyDJjVwY3QbpubfL3Vamwcbtv3NLT
hCs+PpfjXHiY3GBdes27GQ1afNupch60do5JjFqbkRah361NS8O7hUfPWc6P
QfO+7rP2Qhq6pZEFB5ofw966iN7xbtHfbS2Z3CrBlFAxRz+RDlkNc9nBKglW
Wlw2MJKlI6t06W1/yxaYm/vqf7E9hyzW9cY1N1vQImPq5xaeg+PggEWREYXX
obJjtZokOhey73f+QsH0lacmuYREJGzT5bkUWH5dZV7aJB4kDB/sv0hB5vni
87guCZe2mLG3VyjUbB+7aWpIwr/bwlSTTyF7qZoijU7iyA2VjF0CCrZlO7zc
d5Pgj0QEl8ooRFo2vjd2IsEpEtpWdFAoKd5za2QviXdeqsSDTgorr7lOp7iQ
mMyW8Vu6KajxWDkVniQGwz/1DPZSUBw63WoYSOK3F20eRlMU9GXz0UPHSKg9
7TNd8xcFD+dEI+FxEvT6L2/pSgrNDmmhriGLfcJPZm+ZoyBYd1EtKXJxj123
1OMzhdF8fYFLFIn4Vs9rh/+lYGac5/0NZzHPUxHqpyJFnk5+cdlpEkJ7PY0w
dSk6M2hu3FgSxvzGZ9GaUmir3FHuP0vCcpb7e9wSKZy5FtcNEkgM79gXm6wt
BW+u1PFV4uJfCav2kcuk+A+EBEWn
         "]]}, 
       {RGBColor[1, 0.5, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVkn8wlAkYx1+dWkVo7UklrehS1zjNdSl1+xViOUWMlIT8WGVZIor1Y+md
NOKUQxS1nKRs67V+vGupZDKYQ5q6lkqnXEW0JyHKNffeH888z3eeZz7Pd555
zIOjvcIWEASxh4n/s63TzHux3vjPTBnTk2nOe6Kz+iyt6uIRxFczKYfA6KZ1
0WmqAR5hvzgpgmOIj7wbwSGqUR4h6ev4kcPFrIvQ30c1x/R/ooaMbJDk7n5w
r2oxCDKo2sXIHs29LWo31QoQEW3OpmxPPDeYNnZVbQCRHG3QZRCEVxaZyfwH
diA0U7JEOgYSdb++8J0jJHPc0D96T4GKSOhLc3dDq+Ucddxfgh5xpl9WiSck
YwcvdlWQWMp7tq1G7c3oiqrcsrPYmCKz4hzwBTFC6Vh/yIbJsNYybqcfpBMN
d78pOI+++wFhi/49DEkWq3PiXB7qLpSEFTYHQTLD6lggy8dwak6v8aFgEAvX
pqgqCyFOa62LmAyB/VxTvl9hETJ4irIAWRi4zxVFT+WXIGq+3n6XH47WUHON
c3kJumYOTbayjmHoa8IJvztXkL3b63LBnQhI8s4dLAuXYouXe5LaNxKeZsW5
NYfL8MvqhcFNRiKc9xBGacLL4VJ5L01HEQ3uNeLOQODvGEgweyRuisFQzQ8Z
A8IKOFqmWA4WHIdh+6Uur9hrkFKDhvEhsaDGeLtKBJXYUlKqddghDq0rbWPU
outoFgTmiNkn4GlhbjQdWoUZOwf16RcnIJ0qu0f53MBREbnueXM8WnPkJ3f6
3USPpFNfmJUAqtLfpMe9GscmhfOuESdhU+jEZnvL0BRlU8V2PgUba72MMe9b
mO+Y0SwzSsTQAtE/4w5yJKSb2h35kIgg0Y4rkt01GF7hxH3bmoSR75NXrV9F
Qbsl+/7+bDH4sXkG785T8L+9Jcr4WDKqSs+UhBnW4nrpC0rPNgWUypFlkFmL
DYNvZ72MUxH0MDI+hKXAlS+Tzx68YXTjbLUmVYEOizUpW+vSMGJL2wx+VOA3
H58LCXwJitw+8wWxdWjRKdn8vkaCICp8futIHdKF7Me63HTwP9+6lx9eD653
sc+aX9NB1Y1b7fu7Hts3lln2TqWjr1jPTXCgAe+p/mnL0AwcsO59+unPBqxc
f4GzvDsD3LgNr9+5NWLtWj/2182ncfR2wLK9txvR3u3FzpGextmlj8+t3k7j
laA7kGaRzD/VaAXKaJi+9GCRi0n0W0TqHpHT8D30SO6pSyLm0V8GIRSNbo+n
/47qM/OcMZ3wehqN20YumxqTmAjOaxa10Mhaot2fbkliKMXaIqWbxmb5Dk/3
XSSkDzRfCsZpRFrd/WTiSMKqPd//ooZGZbnD1ddOJGbbJumiCRorL7pqUvkk
Ti1SB1yeoqEt8c2u9SBRNL0rSjpPo39fXKdxAMNvrM6+oacEu3smejiQ8VOr
Lrqpr8Qe56Tl1BGGH91ytdpQiTa7dIFrGAmugCq9xVFCZpGrnRxJojPT0a/W
VIk3pWwZX8TsH926U2GmhLlJofe3MQw/atikjqtEoV5puTyO4S852lZvqUTf
Ga6bOJ7xs90+t+E7JXS1Kj64nCTR1/Rwf6OVEs7i9cWcROZehaYr6I1KSKZv
2r9MImHyjPuE3qTEf2TvOyA=
         "]]}, 
       {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVUH0w1AkA/XVxFIldLUpnsUaqa7iakpv2bflaWrU4EWKjVa2vLSWsZZdf
p5O+S8nSUvn+WKTfWkI3danT2pmuw1UuTEoXg4uYU3P64817M+/Nm3nPNiox
QPgNQRB+C/jKWzxmxiTGH7YtSPHTHFv2n4arT1Gax2xCVjx9w5zA6HqHxExN
P5tg8hxF5qb4l10ZFa0ZZRMToXYbzZmY9Y4ND9LMsQnDEOHfdGek8Xh7d2mW
gDjQv8KTzkGrtq3XV2MFYj7d2oLGx8vl0wwfjRMI68Xt7csFGLLPSef2uIF4
bhQYTYkh6+0ziX3vDmKv1frr2hSoRMm6TJ4vCA5t0CtchqeSnNBcBR9EyGvx
yVsklrFfuNb3BoI4u7lsQ8kprJXWrDEPCQbnI9e6YiIPlsOLzJhdoRDEjDyv
vnweugcRwm8/7wNTWaHLOn0RTRcUwvxWAV5nH9yQVn0ZwxlntIywKMiMjWWM
snxIMjubRFPRkClsogquXEMWu7EkokYIYlUz41PtdSS0lj/s4B4E02nlLKdE
gcczYVOdBochsOJlrb9XjDzPgMIr7SLwTXvjpmOU2BTAS+sNjsN5P+6H8fAS
7FytH9VCTwBnsnAZ42ApvMvuZxo2JoJflmnwPuIm+pO/eyZpWfiFM7+1R3QL
7iwp69WVI3DuVdh9f+Q2lKpXpsejj0LlzxgPE5Zhk6Jo0b4dSRBws2dS4svR
GhN5RkI7Br6+vl9qdAVm3Hb0Zg8cgyCB7mLxUyUOJZAOL1uPQ8UeF8pDqvBU
1mUSm5uMzqXK8knfahyeip33EZ0Ax2NjKM2/Bi3xzhU0rxTwpbvmfvOvxfyj
mXEzeiqIVg/iNqcOyXJrt/2TqTBVb3Qwc6/HsJUH821nGpiDqv0vrVTQa8t7
sCdPggnhiGveORXC722KZxxOR2eSjWTKpAHlRQMq4y1SGOaeJnNONsDp1dvZ
AEYG3p2I5z3Ub0Txf1MvekYyoGxe2ucmbcQjexvp5qZMHGJxbtKnGnEpKOhC
MlcGQcuXElLchDZDhctYvQymGUPB7JEmyGNpfxgx5RDXiyuzhHfADCwIsjkr
h3M0+YvD0B1sXVvC0n6Uo6/OUGC3pxljqr5p1oEs6NYVryh41oyVjhfMLbqz
YGlhe/Eo9y7s7EJpX1yyodt5ld2muYuH3QG0M8psXKuqPJe4mcJQTHckZUDC
9OO4d34lBevB3QbkEhKuzu79V6spBIc9q+MbkZhd5yksqKXQvfuvz6MmJEIu
BsQrGijcdX1XaM0g8S7u8rbSFgq5S/X65CwSnaPtAzWPKbjU/cjnbScxIVvM
ah+lELem45Ol+0I/zdGo4x8KZaU7brzxIMF5M/ehY4zCyqs+4xncr/la5f1J
Cnqy4LyG3STOv/brejBHoc8/qYsRQUKplVo+WaIGrXsmcTiSBMEqrHpipIaf
V5qFav/CnvRDW35fpsavbvIYHyEJ3QH69m4zNWrsz+mlx5FYI6o211qpMVJE
q+EmkOA6+qZrV6lha5kfuEJM4pp3wYB2tRr5xkWldUkL/hD3Uo+tGrqfmb6S
4wv+sco3PfZqGC26Nel9gkTKdc0POgc1vCSOBeapJLoi09N0jmrIpqs4g2kk
VLrxNp2TGv8DDiIrEA==
         "]]}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None},
      PlotRange->{{0, 0.01}, {0., 0.180099996322449}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {189., -355.98757751993935`}, 
     ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}]}, {}},
  ContentSelectable->True,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.662895222847713*^9, 3.662895235097045*^9}, 
   3.662904538220107*^9, 3.662904606225168*^9, 3.662904788419985*^9, {
   3.662904895664727*^9, 3.662904924991289*^9}, 3.662905271705846*^9, 
   3.662905316952326*^9, 3.66290535470298*^9, {3.6629053933596487`*^9, 
   3.6629054022260857`*^9}, 3.662905484222643*^9, {3.662914927464005*^9, 
   3.662914971991251*^9}, 3.6629169091588383`*^9, 3.662917482496727*^9, 
   3.6629177760979757`*^9, 3.666519485661278*^9, 3.677861570660947*^9, 
   3.67786166531153*^9, 3.677863330793325*^9, 3.677909057430434*^9, 
   3.677909847575429*^9, 3.677910431347625*^9, 3.677911284261935*^9, 
   3.677912134157608*^9, 3.677912570822715*^9, 3.67791302710291*^9, 
   3.6779160304360237`*^9, 3.677916201221635*^9, 3.678165712636015*^9, 
   3.678193233458411*^9, 3.6782066313711348`*^9, 3.678209167609323*^9, 
   3.678242822912505*^9, 3.678301041603978*^9, 3.678426079815351*^9, 
   3.678442861144644*^9, 3.678443675110372*^9, 3.6784442056219387`*^9, 
   3.678445480445208*^9, 3.67844578301158*^9, {3.678446183898034*^9, 
   3.678446213628128*^9}, 3.6784462630466547`*^9, 3.678446345242128*^9, 
   3.678467740183647*^9, 3.6785166177974243`*^9, 3.678700989545164*^9, 
   3.67913863408666*^9}]
}, Open  ]],

Cell[TextData[{
 "\nComparison of the failure probabiltiy and error out for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["MEL", "3"], ",", " ", 
    RowBox[{
     SubscriptBox["MEL", "L"], " ", "and", " ", 
     RowBox[{
      SubscriptBox["DP", "L"], ".", " "}]}]}], TraditionalForm]]],
 " Equations used are exact for ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["MEL", "3"], " ", "and", " ", 
   SubscriptBox["MEL", "L"]}]]],
 " but only leading order approximations for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["DP", "L"], "."}], TraditionalForm]]],
 "\n\nPlots above used as basis for Fig 4.a of paper."
}], "Text",
 CellChangeTimes->{{3.6648042638328867`*^9, 3.664804351728266*^9}, {
  3.6648726114141083`*^9, 3.664872623530725*^9}, {3.664872688181456*^9, 
  3.6648726886531343`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Functions for manipulating lists of data", \
"Section"]], "Subsection",
 CellChangeTimes->{{3.662386365792305*^9, 3.662386384950595*^9}, {
   3.662916971274509*^9, 3.662916979346034*^9}, 3.6778615586530237`*^9, 
   3.678299635363234*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nextPIV", "[", 
   RowBox[{"oldPIV_", ",", " ", "MagicCost_", ",", " ", "level_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "tempCost", ",", "dimOLD", ",", " ", "dimNEW", ",", "j", ",", "k", ",", 
      " ", "jkelement", ",", " ", "\[Delta]", ",", " ", "C", ",", " ", 
      "\[Epsilon]new", ",", " ", "\[Epsilon]old"}], "}"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tempCost", "=", 
      RowBox[{"DiluteMap", "[", 
       RowBox[{"oldPIV", ",", " ", "level"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dimOLD", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "oldPIV", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", 
     RowBox[{"dimNEW", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "MagicCost", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "0"}], ",", 
       RowBox[{"j", "<", "dimOLD"}], ",", " ", 
       RowBox[{
        RowBox[{"j", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "0"}], ",", 
          RowBox[{"k", "<", "dimNEW"}], ",", 
          RowBox[{
           RowBox[{"k", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"\[Epsilon]new", "=", 
            RowBox[{"MagicCost", "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"\[Epsilon]old", "=", 
            RowBox[{"oldPIV", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"\[Delta]", "=", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "*", "\[Epsilon]new"}], " ", "+", 
             RowBox[{
              FractionBox["1", "2"], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Epsilon]new", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Epsilon]old"}], ")"}]}], "+", 
                RowBox[{"\[Epsilon]old", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Epsilon]new"}], ")"}]}]}], ")"}]}]}]}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"C", "=", 
            RowBox[{
             RowBox[{"MagicCost", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "2"}], "]"}], "]"}], "+", 
             RowBox[{
              FractionBox["1", "2"], "*", 
              RowBox[{"oldPIV", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2"}], "]"}], "]"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"jkelement", "=", 
            RowBox[{"{", " ", 
             RowBox[{"\[Delta]", " ", ",", "C"}], "}"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tempCost", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"tempCost", ",", " ", "jkelement"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tempCost", "=", 
      RowBox[{"BestOf", "[", "tempCost", "]"}]}], ";", "\[IndentingNewLine]", 
     "tempCost"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.662917119609961*^9, 3.662917126651082*^9}, {
  3.66291776834424*^9, 3.662917773744371*^9}, {3.66296247448674*^9, 
  3.662962482598524*^9}, {3.677908958103072*^9, 3.677909013928014*^9}, {
  3.677909712001728*^9, 3.677909717921443*^9}, {3.677909757012323*^9, 
  3.677909757106894*^9}, {3.6783009326201487`*^9, 3.678300990729843*^9}, {
  3.678446319304961*^9, 3.678446319543488*^9}, {3.67846767316255*^9, 
  3.678467722778371*^9}}],

Cell[TextData[{
 "\nnestPIV outputs a cost function C( ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "L"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "L"], TraditionalForm]]],
 ") for a pivotal rotation based on the oldPIV C( ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", 
    RowBox[{"L", "-", "1"}]], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", 
    RowBox[{"L", "-", "1"}]], TraditionalForm]]],
 ")  and the relevant Magic Cost C( ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "L"], ",", " ", 
    SubscriptBox["W", "L"], " "}], TraditionalForm]]],
 ")."
}], "Text",
 CellChangeTimes->{{3.662917043385227*^9, 3.662917170098997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nextRound", "[", 
   RowBox[{
   "cost3_", ",", " ", "costk_", " ", ",", "costPIV_", ",", " ", 
    "printflag_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "size3", ",", " ", "sizek", ",", " ", "sizePIV", ",", "n3", ",", "nk", 
      ",", "nPIV", ",", " ", "tempCost"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tempCost", "=", "costk"}], ";", "\[IndentingNewLine]", 
     RowBox[{"size3", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "cost3", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sizek", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "costk", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sizePIV", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "costPIV", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n3", "=", "0"}], ",", 
       RowBox[{"n3", "<", "size3"}], ",", 
       RowBox[{
        RowBox[{"n3", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"nk", "=", "0"}], ",", 
          RowBox[{"nk", "<", "sizek"}], ",", 
          RowBox[{
           RowBox[{"nk", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"nPIV", "=", "0"}], ",", 
             RowBox[{"nPIV", "<", "sizePIV"}], ",", 
             RowBox[{
              RowBox[{"nPIV", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"tempCost", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"tempCost", ",", " ", 
                 RowBox[{"MapMEKLbeyond", "[", 
                  RowBox[{
                   RowBox[{"cost3", "[", 
                    RowBox[{"[", "n3", "]"}], "]"}], ",", 
                   RowBox[{"costk", "[", 
                    RowBox[{"[", "nk", "]"}], "]"}], ",", 
                   RowBox[{"costPIV", "[", 
                    RowBox[{"[", "nPIV", "]"}], "]"}]}], "]"}]}], "]"}]}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"tempCost", "=", 
      RowBox[{"BestOf", "[", "tempCost", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"printflag", "==", "1"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<round complete with output of size =>\>\"", ",", " ", 
         RowBox[{
          RowBox[{"Dimensions", "[", "tempCost", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "tempCost"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.662386363811894*^9, 3.6623865728481703`*^9}, {
   3.662386647649784*^9, 3.662386664131219*^9}, {3.662386713671486*^9, 
   3.662386769544829*^9}, {3.662386801224389*^9, 3.6623869117549562`*^9}, {
   3.662386955087051*^9, 3.662387111620942*^9}, {3.662396869160687*^9, 
   3.662397197756792*^9}, 3.662397323842331*^9, {3.6623973729407587`*^9, 
   3.66239738321279*^9}, {3.662397417599773*^9, 3.662397418525762*^9}, {
   3.662397588393413*^9, 3.6623975916959*^9}, {3.662397846009245*^9, 
   3.6623978530323057`*^9}, {3.6623979773739643`*^9, 3.662398016429817*^9}, {
   3.662398315755821*^9, 3.66239831647383*^9}, {3.6623984669910173`*^9, 
   3.662398468774432*^9}, {3.662398507353525*^9, 3.662398528312071*^9}, {
   3.6623985743986807`*^9, 3.662398582462669*^9}, {3.662398715710622*^9, 
   3.662398720604787*^9}, {3.6623987806721087`*^9, 3.662398780958891*^9}, {
   3.6623990188324003`*^9, 3.662399019441621*^9}, {3.6623990912961893`*^9, 
   3.662399116750786*^9}, {3.6624020710620527`*^9, 3.662402301001132*^9}, {
   3.662402371463423*^9, 3.662402403444933*^9}, {3.6624024490601063`*^9, 
   3.662402456177692*^9}, {3.662402489092328*^9, 3.662402566776778*^9}, {
   3.662402598055525*^9, 3.662402675721003*^9}, {3.662402767997409*^9, 
   3.662402769956048*^9}, {3.662448587344782*^9, 3.662448591823481*^9}, {
   3.662449589362069*^9, 3.662449594450115*^9}, {3.662449637427445*^9, 
   3.6624496376529417`*^9}, {3.662449676405007*^9, 3.6624497217656813`*^9}, {
   3.662449764868433*^9, 3.66244979256345*^9}, {3.6624500679782248`*^9, 
   3.6624500727287607`*^9}, {3.662451603293951*^9, 3.662451624972639*^9}, {
   3.6624519739770937`*^9, 3.66245197415215*^9}, {3.6624689798858356`*^9, 
   3.6624689948472557`*^9}, {3.662469171942265*^9, 3.662469172804428*^9}, {
   3.66248364796763*^9, 3.662483693010742*^9}, {3.662483728971691*^9, 
   3.662483758100994*^9}, {3.662483798553587*^9, 3.6624839165748367`*^9}, {
   3.662884425757235*^9, 3.662884538976795*^9}, {3.662885436097414*^9, 
   3.662885452609871*^9}, {3.662885568101264*^9, 3.6628856713364887`*^9}, {
   3.662885807245425*^9, 3.6628858104617968`*^9}, {3.6628860754978523`*^9, 
   3.6628860765678453`*^9}, {3.6629053488078337`*^9, 3.662905353639579*^9}, 
   3.662916984854537*^9, {3.662917036287458*^9, 3.662917040144978*^9}, {
   3.664804366723873*^9, 3.664804372116035*^9}, {3.6779109418862123`*^9, 
   3.677911009680418*^9}, {3.677911041762948*^9, 3.67791106449862*^9}, {
   3.6779112050057163`*^9, 3.6779112105066*^9}, {3.677915930254272*^9, 
   3.67791596871937*^9}, 3.67830019783099*^9, 3.678434587555408*^9}],

Cell[TextData[{
 "nextRound takes as input a list of many achieveable values of {\[Epsilon], \
C} for various magic states and then applies another round of distillation of \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["MEK", "L"], TraditionalForm]]],
 " to obtain another such list.  nextRound is entirely brute force and \
searches through all possible combinations of different inputs.  This is a \
huge number of combinations so the function ends with BestOf to select just \
the most efficient elements of the list."
}], "Text",
 CellChangeTimes->{{3.6623973664068813`*^9, 3.6623973671392508`*^9}, {
   3.662448926521435*^9, 3.66244903074893*^9}, {3.662449635971682*^9, 
   3.6624496782290173`*^9}, {3.664804378046235*^9, 3.664804508629861*^9}, {
   3.664804547000264*^9, 3.664804595016788*^9}, {3.677911206440895*^9, 
   3.6779112067619267`*^9}, 3.677911778125533*^9, {3.6779122301179028`*^9, 
   3.6779122307476387`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rRounds", "[", 
   RowBox[{
   "k_", ",", " ", "cost3_", ",", " ", "LevelBelowPIV_", ",", " ", 
    "LevelBelowCost_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"LevelCost", ",", " ", "r"}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"LevelCost", "=", 
      RowBox[{"DiluteMap", "[", 
       RowBox[{"LevelBelowCost", ",", "k"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "1"}], ",", 
       RowBox[{"r", "<", "4"}], ",", 
       RowBox[{
        RowBox[{"r", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"LevelCost", "=", 
         RowBox[{"nextRound", "[", 
          RowBox[{
          "cost3", ",", "LevelCost", " ", ",", "LevelBelowPIV", ",", "0"}], 
          "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "LevelCost"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.677861839067008*^9, 3.6778619879012823`*^9}, {
   3.677862316923442*^9, 3.677862346889882*^9}, {3.677862422334105*^9, 
   3.677862450557454*^9}, 3.6778632322328577`*^9, {3.677863284953966*^9, 
   3.677863289559407*^9}, {3.677864651182578*^9, 3.677864651358259*^9}, {
   3.677910412540123*^9, 3.6779104128261747`*^9}, {3.677912006166502*^9, 
   3.677912038037416*^9}, {3.677913012056919*^9, 3.677913012152884*^9}, {
   3.677915978543952*^9, 3.677915991935741*^9}, {3.677916199527789*^9, 
   3.677916199703315*^9}, 3.678299690511236*^9, {3.6783845210434732`*^9, 
   3.678384526002507*^9}, {3.678434536401025*^9, 3.678434554800997*^9}, {
   3.6784427788564997`*^9, 3.6784427835441437`*^9}, {3.6784428376101427`*^9, 
   3.6784428555939837`*^9}, {3.678444652172842*^9, 3.678444669467229*^9}, {
   3.678445092905916*^9, 3.678445106555047*^9}, {3.678445241489286*^9, 
   3.678445266066145*^9}, {3.678445458457512*^9, 3.678445472792955*^9}}],

Cell["\<\
rRounds: A routine to setup a CostList and run through 4 rounds of nextRound.\
\
\>", "Text",
 CellChangeTimes->{{3.677861991929081*^9, 3.677862047799384*^9}, 
   3.678300115584311*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ConstructLevels", "[", 
    RowBox[{"cost3_", ",", "  ", "top_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "thisPIV", ",", "ThisCost", ",", "CollectCost", ",", "CollectCostPIV", 
       ",", " ", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"thisPIV", "=", "cost3"}], ";", "\[IndentingNewLine]", 
      RowBox[{"CollectCost", "=", 
       RowBox[{"{", "cost3", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"CollectCostPIV", "=", 
       RowBox[{"{", "cost3", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ThisCost", "=", "cost3"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "3"}], ",", 
        RowBox[{"j", "<", " ", "top"}], ",", " ", 
        RowBox[{
         RowBox[{"j", "++"}], ";", "\[IndentingNewLine]", 
         RowBox[{"ThisCost", "=", 
          RowBox[{"rRounds", "[", 
           RowBox[{
           "j", ",", " ", "cost3", ",", "thisPIV", " ", ",", " ", 
            "ThisCost"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
         RowBox[{"CollectCost", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"CollectCost", ",", " ", "ThisCost"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"thisPIV", "=", 
          RowBox[{"nextPIV", "[", 
           RowBox[{"thisPIV", ",", "ThisCost", ",", "j"}], " ", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"CollectCostPIV", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"CollectCostPIV", ",", " ", "thisPIV"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<level \>\"", ",", " ", "j", ",", " ", "\"\< complete\>\""}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"CollectCost", ",", "CollectCostPIV"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQbfNUZY1A+mvHpmDn9SD6TYvrFhCdxR5yHkS39U24
CaKjO1Vvg+izL66+AtGfkhs+gugIm4TfIHrJJZN/IPrZkiYmQSBdd9GUBUR3
ZLnzguhMy9eCIPpgmHcuiC59zp8Pok+tWpG9AEjb2d0rAtFXnOdqnQHxM97r
gGh3HSuPs0B6fVwzmD73/lssiJ4Z9g9MT3hxbKlQxmtHjjW/VoLoT8kXP4Bo
ce37H0H04jKZAGEgvSXSCUzf+Nq5GUQfOZq5H0S/C957GESrpYQfAdEMR1Z+
BNHxEjvB9AIZbR8RIB33LBlMH9OYGgaipxdtB9MfVl6KA9ERybcTQDQA9vql
eQ==
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Filter", "[", "list_", "]"}], ":=", 
   RowBox[{"Select", "[", 
    RowBox[{"list", ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "20"}]], "<", 
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", 
       FractionBox["\[Epsilon]in", "2"]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakePlotList", "[", "TAB_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"temp", ",", " ", "sizeof", ",", "j", ",", " ", "temp2"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"temp2", "=", 
      RowBox[{"Filter", "[", "TAB", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sizeof", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "temp2", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"{", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           RowBox[{"10", ",", 
            RowBox[{"temp2", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], "    ", ",", 
         " ", 
         RowBox[{"temp2", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", " ", "sizeof"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"temp", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"temp", ",", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", 
                RowBox[{"temp2", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}]}], "    ", 
             ",", " ", 
             RowBox[{"temp2", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "}"}]}], " ", "]"}]}],
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "temp"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{3.664804463621517*^9}],

Cell["\<\
The above functions are simply used to filter the data and convert the Cost \
into a Log( cost ) and is used before plotting.
\
\>", "Text",
 CellChangeTimes->{{3.664804465552087*^9, 3.664804469523738*^9}, {
  3.664804511461694*^9, 3.664804545848303*^9}, {3.6648046005369253`*^9, 
  3.664804657626993*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BelowTarget", "[", 
     RowBox[{"CostList_", ",", " ", "\[Epsilon]targ_"}], "]"}], ":=", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{"CostList", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "<", "\[Epsilon]targ"}], "&"}]}], 
       "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BelowTargetList", "[", 
     RowBox[{"ManyCostList_", ",", " ", "\[Epsilon]targ_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"listSize", ",", " ", "output"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"listSize", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "ManyCostList", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "+", "2"}], ",", 
           RowBox[{"BelowTarget", "[", 
            RowBox[{
             RowBox[{"ManyCostList", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", " ", "\[Epsilon]targ"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "listSize"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.677863712684608*^9, 3.6778637381351223`*^9}, {
  3.677863770672183*^9, 3.677863830883309*^9}, {3.677865535735406*^9, 
  3.677865617030765*^9}, {3.677865701830244*^9, 3.677865718123673*^9}, {
  3.6778657761500597`*^9, 3.677865919564114*^9}, {3.677865976451352*^9, 
  3.677865989075706*^9}}],

Cell["\<\
Finds the lowest cost in a list that obtains an error rate no higher than \
some target\
\>", "Text",
 CellChangeTimes->{{3.677863741345564*^9, 3.67786376773592*^9}, 
   3.678300222763929*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Many rounds", "Section",
 CellChangeTimes->{{3.662450706560916*^9, 3.6624507176537037`*^9}, 
   3.662884615702084*^9, 3.677861561829156*^9, 3.677912636816388*^9, 
   3.67830021991604*^9}],

Cell[CellGroupData[{

Cell["Construct COST menu for level=3 states", "Subsection",
 CellChangeTimes->{{3.661707500343193*^9, 3.661707531365097*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nextRoundlev3", "[", "CostIn_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Halfk", ",", "j", ",", "Level3Cost", ",", " ", "sizeof"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Level3Cost", "=", "CostIn"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sizeof", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "Level3Cost", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "0"}], ",", 
         RowBox[{"j", "<", "sizeof"}], ",", 
         RowBox[{
          RowBox[{"j", "++"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Level3Cost", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"Level3Cost", ",", 
             RowBox[{"Map15", "[", 
              RowBox[{"Level3Cost", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Level3Cost", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"Level3Cost", ",", 
             RowBox[{"MapMEK", "[", 
              RowBox[{"Level3Cost", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"Halfk", "=", "0"}], ",", 
            RowBox[{"Halfk", "<", " ", "100"}], ",", " ", 
            RowBox[{
             RowBox[{"Halfk", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Level3Cost", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"Level3Cost", ",", " ", 
                RowBox[{"MapBH", "[", " ", 
                 RowBox[{
                  RowBox[{"Level3Cost", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", 
                  RowBox[{"2", "*", "Halfk"}]}], "  ", "]"}]}], "]"}]}], 
             ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Level3Cost", "=", 
           RowBox[{"Delete", "[", 
            RowBox[{"Level3Cost", ",", "j"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"BestOf", "[", "Level3Cost", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.662387305010552*^9, 3.662387468223053*^9}, {
  3.662397643186307*^9, 3.662397643274458*^9}, {3.662452379235581*^9, 
  3.662452386002131*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Level3Cost", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]in", ",", "1"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Level3Cost", "=", 
   RowBox[{"nextRoundlev3", "[", "Level3Cost", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Level3Cost", "=", 
   RowBox[{"nextRoundlev3", "[", "Level3Cost", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Level3Cost", "=", 
   RowBox[{"nextRoundlev3", "[", "Level3Cost", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Level3Cost", "=", 
   RowBox[{"nextRoundlev3", "[", "Level3Cost", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Level3Cost", "=", 
   RowBox[{"nextRoundlev3", "[", "Level3Cost", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"L3", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{"Level3Cost", ",", 
    RowBox[{"Ticks", "\[Rule]", "Automatic"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Min", "[", "Level3Cost", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.662387476848092*^9, 3.662387529761168*^9}, {
   3.662397621481339*^9, 3.662397623528062*^9}, {3.6623976557447987`*^9, 
   3.6623976838035707`*^9}, {3.662397743898571*^9, 3.662397753091886*^9}, {
   3.662397783724814*^9, 3.662397783964698*^9}, {3.662400403691512*^9, 
   3.662400404194256*^9}, {3.662452471861372*^9, 3.662452472134359*^9}, 
   3.6628855092743473`*^9, {3.662904563769829*^9, 3.66290457724158*^9}, {
   3.66290516227244*^9, 3.662905177439207*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.662387508350244*^9, 3.662387549595599*^9}, 
   3.662397205388653*^9, 3.662397286655964*^9, 3.6623974019220953`*^9, 
   3.662397449329625*^9, {3.6623976126863403`*^9, 3.6623976643383512`*^9}, 
   3.662397699434321*^9, {3.662397734680503*^9, 3.662397753777904*^9}, 
   3.662397784510913*^9, 3.66239787632343*^9, 3.662397925510002*^9, 
   3.662398024817506*^9, 3.6623984226510572`*^9, {3.662400111091754*^9, 
   3.662400128396394*^9}, 3.662400405909412*^9, 3.662400747092042*^9, 
   3.662451127054558*^9, 3.662451629012904*^9, 3.662451979156413*^9, 
   3.662452190888983*^9, 3.662452388377079*^9, {3.6624524794112873`*^9, 
   3.662452490614787*^9}, 3.6624657791931257`*^9, 3.662467476123548*^9, 
   3.662468997087529*^9, 3.662473065682745*^9, 3.662483935427387*^9, 
   3.662484273581839*^9, 3.662883196365159*^9, 3.6628832436476*^9, 
   3.662883294535439*^9, 3.662884304978313*^9, 3.662884544227523*^9, 
   3.662885401328562*^9, {3.662885463001829*^9, 3.662885542348024*^9}, 
   3.662885683805665*^9, 3.6628857194801693`*^9, {3.662885813778078*^9, 
   3.662885829422771*^9}, 3.662885939357586*^9, 3.662886081058393*^9, {
   3.662904539087038*^9, 3.662904607124255*^9}, 3.66290478930972*^9, {
   3.662904896525672*^9, 3.662904925864975*^9}, {3.662905163611404*^9, 
   3.662905178612*^9}, 3.6629052726247597`*^9, 3.6629053178111963`*^9, 
   3.662905355533518*^9, {3.662905394188817*^9, 3.662905403073286*^9}, 
   3.662905485186356*^9, 3.662916910036695*^9, 3.6629174834126167`*^9, 
   3.6629177769666862`*^9, 3.666519486575034*^9, 3.677861571782321*^9, 
   3.677861666359828*^9, 3.6778633317430973`*^9, 3.6779090583515863`*^9, 
   3.677909848444674*^9, 3.677910432184023*^9, 3.677911285106471*^9, 
   3.6779121351878023`*^9, 3.677912571685732*^9, 3.6779130279492893`*^9, 
   3.677916031325266*^9, 3.677916202052517*^9, 3.678165713666068*^9, 
   3.678193234297286*^9, 3.678206632260453*^9, 3.678209168594365*^9, 
   3.6782428240617647`*^9, 3.6783010427554893`*^9, 3.67842608101199*^9, 
   3.678442862381098*^9, 3.678443676266654*^9, 3.6784442068907833`*^9, {
   3.67844548062599*^9, 3.678445498587792*^9}, {3.67844578316436*^9, 
   3.6784457921541452`*^9}, {3.678446184035997*^9, 3.678446214800517*^9}, 
   3.678446264214579*^9, 3.678446346386653*^9, 3.6784677413883743`*^9, 
   3.678516618998864*^9, 3.678700990662182*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAoP+PmYqhG8AAAAAAAAAAAMyJzgQB
ryLAf8/GQct89D+mvGmbeislwCCKEgQJsfY/ObfwFKI6J8Azt01IL+n5P057
iRZpKCrAzJyi/fxyA0BilBIHtqUrwPM6TZCPfwNAF3LshVT0LcDUMshHztAD
QNF4ua3tKDDAenUbxTtwBEABe4CZC0cxwEAclaMTYQVAv4OOS89uMsBLO7vQ
F0UGQB9AJu+8nTPAWs7iKCt5CUBxQwqJIgg1wMYnOv3n1AlA1WxKB0aON8B/
BQ6XR7YMQAF7K1fYLjjAFwJOmWXMDEDte06IM2E5wKgk5APCPg1AKqp3hV2v
O8CNdpE+2tQNQPpNgpsjyzzA9/TGPvp0DkCVbv/d9vo9wD94HwX4zg5Af/M9
le0fP8AzL+JtGRMQQBjX6uP4skDAUvdgjtMpEEAwjFjCpuZBwAYSVs41BBFA
NFwBqTxsRMDrMSPQtM4SQLxjgm/tukTAGv60uR7aEkC3734OTiFGwNBljCQq
ChNAxFAboc90RsD6SJHlhhYTQEA1yPRfSEfAyNH9e1knE0AnxlT81DFIwGuW
8grAaxNAxPs3QC6XScCkmzkgg6ETQK9Pq6BB6EnAD6zWMmStE0BLhsNHo4BK
wCb6Rq/p5RNAf8vdy7XmS8D2rLFggxMUQKM/USZ5F03AygD1SQhMFEDxi85P
C11NwLtg8jS+VRRA5yyZOADyTcBgSLurpIcUQLlDCvdlWE/AtsN4SN3NFEB5
h31XealPwChYF1u+2RRArdhKf+0gUMC314jXQxIVQL1VDkw=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-66.8875874816591, -0.38234300236198143`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-65.85854767424895, 0}, {-0.292657606746208, 
    5.267836921431743}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-66.77496769682732, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "29"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "24"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-43.74911676688687, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "19"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-32.23619130191664, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-64.47238260383328, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-62.16979751083923, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-59.86721241784519, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-52.95945713886305, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-50.65687204586901, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-48.35428695287496, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-41.44653167389282, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-39.14394658089878, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.003065458786462, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.090076835776092, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.170119543449628, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.24422751560335, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.313220387090301, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.3777589082278725`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.662905178625457*^9, 3.66290527266017*^9, 3.662905317827814*^9, 
   3.662905355546762*^9, {3.662905394202033*^9, 3.662905403091675*^9}, 
   3.6629054853442574`*^9, 3.6629169100613623`*^9, 3.662917483448966*^9, 
   3.662917776981243*^9, 3.666519486611485*^9, 3.67786157179354*^9, 
   3.677861666368037*^9, 3.677863331754352*^9, 3.677909058388825*^9, 
   3.6779098484793158`*^9, 3.677910432198883*^9, 3.677911285131228*^9, 
   3.6779121352201977`*^9, 3.677912571697424*^9, 3.677913027961335*^9, 
   3.6779160313649263`*^9, 3.677916202075376*^9, 3.6781657136984453`*^9, 
   3.678193234425164*^9, 3.678206632272149*^9, 3.678209168747881*^9, 
   3.678242824076392*^9, 3.678301042779262*^9, 3.678426081117442*^9, 
   3.67844286252372*^9, 3.678443676292418*^9, 3.6784442070316477`*^9, {
   3.678445481677846*^9, 3.678445499630682*^9}, {3.6784457847807837`*^9, 
   3.678445793739994*^9}, {3.678446185221415*^9, 3.678446214813884*^9}, 
   3.678446264227062*^9, 3.6784463463989*^9, 3.678467741422249*^9, 
   3.678516619038505*^9, 3.678700990679584*^9}],

Cell[BoxData["9.\
587613605232950029822523322834594407607636032905414006419272530222111884394354\
2881283683361466367114221637`70.08786434643419*^-29"], "Output",
 CellChangeTimes->{
  3.662905178625457*^9, 3.66290527266017*^9, 3.662905317827814*^9, 
   3.662905355546762*^9, {3.662905394202033*^9, 3.662905403091675*^9}, 
   3.6629054853442574`*^9, 3.6629169100613623`*^9, 3.662917483448966*^9, 
   3.662917776981243*^9, 3.666519486611485*^9, 3.67786157179354*^9, 
   3.677861666368037*^9, 3.677863331754352*^9, 3.677909058388825*^9, 
   3.6779098484793158`*^9, 3.677910432198883*^9, 3.677911285131228*^9, 
   3.6779121352201977`*^9, 3.677912571697424*^9, 3.677913027961335*^9, 
   3.6779160313649263`*^9, 3.677916202075376*^9, 3.6781657136984453`*^9, 
   3.678193234425164*^9, 3.678206632272149*^9, 3.678209168747881*^9, 
   3.678242824076392*^9, 3.678301042779262*^9, 3.678426081117442*^9, 
   3.67844286252372*^9, 3.678443676292418*^9, 3.6784442070316477`*^9, {
   3.678445481677846*^9, 3.678445499630682*^9}, {3.6784457847807837`*^9, 
   3.678445793739994*^9}, {3.678446185221415*^9, 3.678446214813884*^9}, 
   3.678446264227062*^9, 3.6784463463989*^9, 3.678467741422249*^9, 
   3.678516619038505*^9, 3.678700990756929*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "Level3Cost", "]"}]], "Input",
 CellChangeTimes->{{3.678445307808848*^9, 3.678445311890008*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"37", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6784453121024323`*^9, 3.678445482079997*^9, 3.678445784828497*^9, {
   3.678446185323545*^9, 3.67844621490983*^9}, 3.678446264324802*^9, 
   3.6784463464936237`*^9, 3.678467741748376*^9, 3.678516619425206*^9, 
   3.678700990808422*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"HigherLevelsBoth", "=", 
   RowBox[{"ConstructLevels", "[", 
    RowBox[{"Level3Cost", ",", "50"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HigherLevels", "=", 
   RowBox[{"HigherLevelsBoth", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.677915037215825*^9, 3.6779150435325603`*^9}, {
   3.6779150800630617`*^9, 3.677915083598007*^9}, {3.6779154023320093`*^9, 
   3.677915402665985*^9}, 3.677915782459236*^9, {3.677915873419223*^9, 
   3.677915873531101*^9}, {3.678187578394167*^9, 3.678187578823064*^9}, 
   3.678193232450728*^9, {3.678206621834248*^9, 3.678206623418025*^9}, {
   3.678208942282247*^9, 3.678209014750458*^9}, {3.678209109642496*^9, 
   3.678209109754108*^9}, {3.678209145842959*^9, 3.678209165967908*^9}, {
   3.6782092684127827`*^9, 3.6782092692291393`*^9}, {3.678442859532729*^9, 
   3.67844285966018*^9}, 3.678443366110387*^9, {3.678444195482417*^9, 
   3.678444196058161*^9}, {3.678444679420404*^9, 3.678444679483592*^9}, {
   3.6784448727069683`*^9, 3.678444873138528*^9}, 3.678444993895678*^9, {
   3.67844630471028*^9, 3.678446305510002*^9}, {3.678448512693056*^9, 
   3.6784485166292343`*^9}, {3.6784485586943913`*^9, 3.678448560053886*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 4, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.67870099933951*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 5, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701010493223*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 6, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701019912066*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 7, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701035572661*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 8, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701058761203*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 9, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.67870109362015*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 10, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701136524494*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 11, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787011797774878`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 12, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787012222486143`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 13, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701263432787*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 14, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701308465411*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 15, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701356580821*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 16, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701395933877*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 17, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787014378174562`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 18, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701477942835*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 19, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787015110449953`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 20, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787015485738564`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 21, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787015821639643`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 22, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.67870161472136*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 23, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787016437855463`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 24, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701669720015*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 25, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787016944909487`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 26, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787017154427958`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 27, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701733984528*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 28, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701753113998*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 29, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787017704032507`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 30, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787017860119677`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 31, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701799905676*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 32, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787018142432632`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "33", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 33, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701826988881*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "34", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 34, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701838748884*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 35, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701849187601*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 36, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701859181382*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 37, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701867402239*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 38, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701875802615*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 39, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701882565748*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 40, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701889351408*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "41", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 41, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787018961260157`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 42, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787019029174833`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "43", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 43, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787019092695723`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "44", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 44, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701916468307*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 45, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787019219735622`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "46", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 46, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701927432189*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "47", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 47, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701932903277*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 48, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.678701938435247*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "49", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 49, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.67870194395895*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"level \"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\" complete\"\>"}],
  SequenceForm["level ", 50, " complete"],
  Editable->False]], "Print",
 CellChangeTimes->{3.678446354735262*^9, 3.678448568913364*^9, 
  3.678467749595747*^9, 3.6785166280833187`*^9, 3.6787019495619497`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6781938015748177`*^9, 3.678193838488861*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mek3", "=", 
   RowBox[{"MakePlotList", "[", "Level3Cost", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mek4", "=", 
   RowBox[{"MakePlotList", "[", 
    RowBox[{"HigherLevels", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mek5", "=", 
   RowBox[{"MakePlotList", "[", 
    RowBox[{"HigherLevels", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mek6", "=", 
   RowBox[{"MakePlotList", "[", 
    RowBox[{"HigherLevels", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mek7", "=", 
    RowBox[{"MakePlotList", "[", 
     RowBox[{"HigherLevels", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"mekALL", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mek3", ",", "mek4", ",", "mek5", ",", "mek6", ",", "mek7"}], 
     "}"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", 
       SuperscriptBox["10", "5"]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.662402703803215*^9, 3.662402715969163*^9}, {
   3.662402781875449*^9, 3.662402813484396*^9}, {3.662448544309986*^9, 
   3.6624485605090637`*^9}, {3.6624488590982723`*^9, 3.662448896520987*^9}, {
   3.6624490413006563`*^9, 3.662449078062503*^9}, {3.662449125537704*^9, 
   3.662449130624495*^9}, {3.662449169123337*^9, 3.662449222579863*^9}, {
   3.662449319303331*^9, 3.662449321991075*^9}, {3.662449387339226*^9, 
   3.662449396826222*^9}, 3.662449610771461*^9, {3.662449731347261*^9, 
   3.6624497424503202`*^9}, {3.6624657903598967`*^9, 3.662465790647402*^9}, {
   3.662906070063837*^9, 3.662906070272544*^9}, 3.66291951241476*^9, {
   3.677930409248623*^9, 3.677930420635811*^9}, {3.678193761510572*^9, 
   3.678193763876569*^9}, {3.678193847176097*^9, 3.678193852327804*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.6629060768363247`*^9, 3.662917079339974*^9, 3.662917514049281*^9, 
   3.6629179470514193`*^9, 3.662919513420466*^9, 3.6665196723182907`*^9, 
   3.677861843487907*^9, 3.67791335807726*^9, 3.677916154329227*^9, 
   3.6779193092204113`*^9, 3.677930421211692*^9, 3.678169169451293*^9, 
   3.678193484760659*^9, 3.678193769575873*^9, {3.6781938438363323`*^9, 
   3.678193852609108*^9}, 3.678209223790018*^9, 3.678293564707242*^9, 
   3.678294743078479*^9, 3.67830608571636*^9, 3.678431212222193*^9, 
   3.6784436853207693`*^9, 3.678444396069268*^9, 3.678445483705823*^9, 
   3.678446187032154*^9, 3.6784462341222143`*^9, 3.678446283630294*^9, 
   3.678447117012067*^9, 3.6784531767393*^9, 3.678468959806922*^9, 
   3.6785179013433027`*^9, 3.678701949648889*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/W2OmXhAxjf7+vPHHE/XfLFH5y+MZJjDnvHDXqFL
iIVz4zf7dReyrOye/LQ33u7rof/yp738vconC079tj8zZ9HfP0XMDnrbtZ6V
rv1j/9nKd0J/PbPDscOlTfu//rW/YnTC/dwFZoeaxfnOvLr/7atKpY9aF7A4
yOndC6iRZ3BwkJm6WDiR1WGJeloTzxIGB2/r3RfEXdkcXGvEiyqVGR2izj3S
0K7kdFi64bK83iZGh2PqVn+fX+F0mNJUtt5rFpNDPSvfdPdtPA4Xt3ZMlLnA
5CDO5Dcz9QyPg6y03SJ2Y2aHFSpPmA/Z8TqsvOccI/aU2aG3bKLdrSu8Dq2+
tVq1piwO378cs/tVwudgWNLw2LSDxcG+Qp71xzk+hxMntTTfXWFxMNZ/lCsp
LODwa+v0eQGprA5B3xP6LmsKOHziXbBl2WdWBzahsHOmLIIO2bMMv09kZHd4
bah8Ycs5IYf//DrOWgrsDlL/tuyUuyXkMO3fc+f/S9kdLqT2qGhxCTuETLp4
+dthdodfHhOftokJOwAAMzCtQQ==
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAAi/svpC4g9D8cOYGNSO7/P4v7L6Qu
IPQ/HDmBjUju/z+HdaE6Lq32P0DOlLWtRgFAIB1lQU0S+D+2f0rFLEMEQLQn
JVKUyvk/ENRdtY+LBkDa+JzyrIH7P4DV2oZYUApADGzGDcrp/D+zqjJRbqEL
QJ3jgQggLf4/SSHqoVvRC0D3CrxtPjn/P1w/FF3+nwxA2VyP79c9AEBbBGDy
VEANQK7D5axlrwBAvbxa9zNLDkCgiwVK4y0BQOjSUZY6kw9A9lbaSziYAUBD
2s/1nH0QQEmO7zceAwJAgSGESMXrEUD8YGJs66ACQMyLZFz8ihJAFI9nRHvU
AkCvSd5qTJcSQK9Ke1XRVQNA+jwwpjDDEkBTyCdMYo4DQPDIl64jAxNAQd/Y
lLPkA0DnwQEG3SITQBpc5YGCRwRAPKwJ/VlDE0CThFNcE4UEQFo0/yC9kRNA
WXnH1AjjBEBN1w0CzNETQEwcjqu8HgVAcMglySUUFECNwd/EcnAFQO+OzeJE
QRRAuXTisayuBUC+NJNdx+kUQMZ7sSZxAQZASzmDACRmFUCnguYSlDkGQBVp
AeSFwhVAC4nFogCkBkDyJ/WYQRcWQFphy12GqgZARxbv/NgxFkBgSnS63fYG
QJ7A9sDGyxZAcYkx/t0iB0AOtk3PHeIWQEOw6mKSdQdAz5EbJaIzF0BarAxh
FJcHQCUcnVaGSxdAgGzto9HHB0CdI/oreFcXQFGm64U=
      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAAnl9HWPoq9D9j7ZutV1UCQJ5fR1j6
KvQ/Y+2brVdVAkDZYMf8M+j2P2eOT5uF+QRAs8egOXox+D+1M9r6EgcJQPYP
rkOwxvk/P4jhUX5kDEAyQyWTrlv7P0osrEzkTQ5AzfivZ17F/D+WStqz4ToP
QAetJUdVP/4/vjbS9pnsD0CcujPDx2z/P38WV2VIfhBADR0hnchSAECm+X85
VdcQQHab+miEqABAcvBdlAA2EUD5cgr+uDMBQCLRnHTR1RFAEu5elfqUAUCd
Fvl9AEkTQAJXw1IYBQJAnTlNt8U0FEAxgQ5YLm8CQOOUzm1KmxRAnfhl2PPQ
AkAl5w4eYsYUQMnhGiCSVwNA/feZVqb8FEAZmRfFaowDQB9R6Y8QIxVADNpV
PgsBBEDXNQtDYl8VQN5mxRs1OgRAoGBl0MZoFUB55X9YVIwEQJITG0wXwxVA
gm81zWnaBEBoQIuQSf8VQORGRmY1IwVAvzICv504FkCrSPHY120FQAbm7MtV
jRZAVNdW0ZCtBUBixnUNPDwXQKvfyTbUDgZACatqA1ifF0DElms8D0IGQFmZ
075Y1RdAeUkv/6CZBkCoYLd6oisYQG3GFO2IrgZAzP0+0rNkGEDPqDxt8O0G
QHtT7RwY9hhATB2LZtsrB0C9RCEGMlkZQCPfiah+cwdAykiM56GBGUBhaQ3r
sI8HQMLCAev5mRlAYlag0d3IB0CvvcFlwrAZQICP63g=
      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAAvJ6/Bzcz9D9LdccSlyoEQLyevwc3
M/Q/S3XHEpcqBEATD7KS4Rn3P+HFsuROgQdA2Ezlfdwh+D8nsZYVoAsLQN4a
kxQ3xvk/uUgqNzQhD0CJIM1SFFP7P0h5JzAuhRBA2FZUxjmu/D/wMLTCo/EQ
QNDwjBfUYP4/WP9XHLKHEUDX0qtAmIP/PwExixXg7BFA/cV+rqxeAECmLAgO
NWMSQCPmczs5qQBASS1sT+vAEkCBzrvf4zkBQPEzt+uHsRNAVLZCvlmVAUAj
nwobhS0VQGWhFecvBgJAl38JxanWFUDDrhWU220CQGsOUK+dLRZAJXMXH8/j
AkDCQq8LNWQWQF2JfU8XVwNAcLHnKsCIFkCuB3SgOp0DQKMPoth9wRZAdZwE
V3ELBEA2CrmKVO0WQFKvWJSzPARAzkJmuDoQF0Cu5YzXWIkEQIp5MUMAYhdA
Y5fMLxDoBEBie4f/Rp4XQKhjG3fxLQVA5z61vzHaF0DZeizlVHsFQPs+qADG
XxhAdYl60tavBUBmzdpQ1b4YQEry18WnGwZAmC0M4jExGUCg4rWqEjYGQLEP
fZHAQxlAgimd0MVvBkDOiK2zgYkZQIh4X01rrwZAvVkJYgs5GkBRYwd+qegG
QCGX4g7gkRpAapoii1EmB0ByouFBfe8aQKyUkD7CWAdAUAdtZbAqG0D2mTf1
VJ0HQH6jKVvGRxtA0KQdL53HB0DMw6uQeFobQAxu474=
      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAABeW1w5Er9D+dy1shPz/9PwXltcOR
K/Q/nctbIT8//T+j9Mq59kL3P9q06W7hbglA0SHh/f45+D+VjpGMsVINQJot
PI0F4Pk/0optumOuEEBQ4Y8LoE37P3hA5V5gVhFAGSoFtKMY/T9mZ5IZaRQS
QN7iHIsEA/4/Lou2Y4BPEkArJ3ap4pb/P+Cq5cO1BRNA35X6W+N1AECjRJ0o
K5cTQHBP9iIfygBATzZXt/IfFEDdJqcpGiMBQCx5IPKamBRAAEkhgHehAUCa
bpYOmUUWQAtgnydqBwJATrD3FVEYF0Dxo3l4ZnECQFcK8NQ7XxdA6rHLNArw
AkD4ODfq6pYXQE5sRkcDVgNA7Eirhs22F0C7ykOpuq4DQGtrQslFAhhA4qij
1J3rA0CBIL2iwh8YQN5d4vHlOARAVQAlWjNPGECVxqI4n4UEQDraKQAomBhA
YUh9LZfdBEC/i7rSluEYQPnVNOioNwVAV/i2S5cmGUDSUl6MUmwFQIjWo5kr
sBlAq+LMD5+9BUD27CfMsgkaQCZBV77E7gVAwRLQrtI7GkDvtlGpwi4GQC2n
rFMSfxpAg+hEuu95BkCgq6TTAf4aQFr867ZjugZAvl5WscOZG0BPZXxx8+gG
QF/0AVAK9htAFNclTsIjB0CQLtijvTQcQD/cmaQFWAdAYtnuUzx5HECyxqwx
lqMHQPNb51P7mhxACGFKGT/RB0BDbppmIbUcQHzX8Ak=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.194613979631332, 0.057564627324851146`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->NCache[{{1.2220379358315128`, 2.9771711326430967`}, {0, 
      Log[100000]}}, {{1.2220379358315128`, 2.9771711326430967`}, {
     0, 11.512925464970229`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.70805020110221, 
       FormBox["15", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox["20", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.3978952727983707`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.4849066497880004`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.5649493574615367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.6390573296152584`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.772588722239781, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.833213344056216, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.8903717578961645`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.9444389791664403`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.044522437723423, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.091042453358316, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.1354942159291497`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.1780538303479458`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.206072645530174`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.611537753638338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.89921982609012, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.122363377404328`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.304684934198283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.458835614025542`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.592367006650065`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.710150042306449`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.6629060769225483`*^9, 3.662917079356461*^9, 3.6629175140744267`*^9, 
   3.662917947073579*^9, 3.662919513552024*^9, 3.6665196723392467`*^9, 
   3.67786184350753*^9, 3.677913358103424*^9, 3.677916155586935*^9, 
   3.677919310329073*^9, 3.677930421330523*^9, 3.678169169468614*^9, 
   3.678193484779119*^9, 3.6781937696942244`*^9, {3.6781938439535*^9, 
   3.678193852730033*^9}, 3.678209224248872*^9, 3.6782935647256107`*^9, 
   3.678294743108012*^9, 3.6783060857425547`*^9, 3.678431212274293*^9, 
   3.678443686000288*^9, 3.678444396087764*^9, 3.678445484553567*^9, 
   3.678446187732431*^9, 3.678446234652413*^9, 3.6784462840916157`*^9, 
   3.678447117416932*^9, 3.678453176764556*^9, 3.6784689598351727`*^9, 
   3.678517901362731*^9, 3.678701949674883*^9}]
}, Open  ]],

Cell[TextData[{
 "Construct a plot on a Log vs LogLog scale showing all ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["W", "L"], "distillation", " ", "costs"}], TraditionalForm]]],
 "\n"
}], "Text",
 CellChangeTimes->{{3.662906079645811*^9, 3.66290611472252*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Compare with DP protocol
\
\>", "Subsection",
 CellChangeTimes->{{3.662906126014176*^9, 3.6629061406569*^9}, 
   3.664804681181984*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CP4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.46", ",", " ", "49.3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.83", ",", "233"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.6", ",", "1110"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CP5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.50", ",", " ", "73.2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.78", ",", "351"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.5", ",", "1700"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CP6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.53", ",", " ", "97.4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.76", ",", "482"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.4", ",", "2360"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CP7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.55", ",", "122"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.75", ",", "626"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"13.3", ",", "3100"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6629183029045267`*^9, 3.662918314751316*^9}, {
  3.666519743375555*^9, 3.666519746637602*^9}, {3.6665198265649757`*^9, 
  3.666519867153908*^9}}],

Cell["\<\
Above data taken from published DP paper in  table 1.
\
\>", "Text",
 CellChangeTimes->{{3.662918316345295*^9, 3.6629183396237507`*^9}, {
  3.66480468249228*^9, 3.664804691036311*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plotter", "[", 
    RowBox[{"CPin_", ",", " ", "mekin_", ",", " ", "ymax_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]", ",", " ", "\[Beta]", ",", " ", "\[Gamma]", ",", "p1", ",", 
       "p2", ",", "p3", ",", "p4", ",", "CPfitted", ",", "mekfitted", ",", 
       "CPsol", ",", "meksol"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CPsol", "=", 
       RowBox[{"FindFit", "[", 
        RowBox[{"CPin", ",", 
         RowBox[{"\[Alpha]", "+", 
          RowBox[{"\[Beta]", "*", 
           SuperscriptBox["x", "\[Gamma]"]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "}"}], ",", 
         "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"meksol", "=", 
       RowBox[{"FindFit", "[", 
        RowBox[{"mekin", ",", 
         RowBox[{"\[Alpha]", "+", 
          RowBox[{"\[Beta]", "*", 
           SuperscriptBox["x", "\[Gamma]"]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "}"}], ",", 
         "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CPfitted", "[", "x_", "]"}], "=", 
       RowBox[{
        RowBox[{"\[Alpha]", "+", 
         RowBox[{"\[Beta]", "*", 
          SuperscriptBox["x", "\[Gamma]"]}]}], "/.", "CPsol"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mekfitted", "[", "x_", "]"}], "=", 
       RowBox[{
        RowBox[{"\[Alpha]", "+", 
         RowBox[{"\[Beta]", "*", 
          SuperscriptBox["x", "\[Gamma]"]}]}], "/.", "meksol"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p1", "=", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"CPfitted", "[", "x", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2", ",", "20"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p2", "=", 
       RowBox[{"ListPlot", "[", 
        RowBox[{"mekin", ",", " ", 
         RowBox[{"PlotStyle", "\[Rule]", " ", "Purple"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p3", "=", 
       RowBox[{"ListPlot", "[", "CPin", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p4", "=", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"mekfitted", "[", "x", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2", ",", "20"}], "}"}], ",", " ", 
         RowBox[{"AxesOrigin", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}]}], ",", " ", 
         RowBox[{"PlotStyle", "\[Rule]", " ", "Purple"}], ",", " ", 
         RowBox[{"PlotRange", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "ymax"}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Show", "[", 
       RowBox[{"p4", ",", "p2", ",", "p3", ",", "p1"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.662918360909025*^9, 3.6629185120569468`*^9}, {
  3.662918555226388*^9, 3.662918579049492*^9}, {3.662918673270679*^9, 
  3.662918679829072*^9}}],

Cell[TextData[{
 "\nAbove module finds fits to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["MEK", 
      RowBox[{"L", " "}]], "data", " ", "and", " ", 
     SubscriptBox["CP", "L"], "data"}], ",", " ", 
    RowBox[{
    "and", " ", "combines", " ", "fits", " ", "with", " ", "actual", " ", 
     "data", " ", "into", " ", "a", " ", "plot"}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6629187166497593`*^9, 3.66291876104631*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Comparison", " ", "of", " ", 
   SubscriptBox["DP", "L"], " ", "and", " ", 
   SubscriptBox["MEK", "L"], " ", "for", " ", "various", " ", 
   RowBox[{"L", " ", ".", "\[IndentingNewLine]", "Plots"}], " ", "above", " ",
    "used", " ", "as", " ", "basis", " ", "for", " ", "Fig", " ", "4.", 
   RowBox[{"(", "b", ")"}], "of", " ", 
   RowBox[{"paper", "."}]}]}]], "Text",
 CellChangeTimes->{{3.664804741759705*^9, 3.6648047918248053`*^9}, {
  3.664872630524991*^9, 3.664872648123705*^9}, {3.664872679108858*^9, 
  3.664872680741078*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gate Synthesis Cost", "Chapter",
 CellChangeTimes->{{3.662905663855093*^9, 3.66290567623997*^9}, 
   3.662918772899728*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.662399790159073*^9, 3.6623997934915648`*^9}, 
   3.662905699002474*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TcountL4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9055148479", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "7"}]]}], ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.6305279058", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5935029593", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}], ",", "90"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5016660126", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", "98"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5278333483", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "11"}]]}], ",", "108"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9296883821", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "12"}]]}], ",", "123"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8343636825", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}], ",", "133"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9073705356", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "14"}]]}], ",", "141"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9678233489", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "15"}]]}], ",", "150"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8776342523", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "16"}]]}], ",", "162"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9148794574", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "17"}]]}], ",", "172"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8757424725", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "18"}]]}], ",", "178"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8862784650", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "19"}]]}], ",", "192"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9833541157", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "20"}]]}], ",", "201"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9585408890", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "21"}]]}], ",", "210"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{".9688570192", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "22"}]]}], ",", "221"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.7129015342", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "23"}]]}], ",", "234"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5825948984", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "24"}]]}], ",", "240"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9829428419", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "25"}]]}], ",", "251"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.662188911880019*^9, 3.662189066964666*^9}, {
   3.6621891017183*^9, 3.662189105477541*^9}, {3.662189497862492*^9, 
   3.662189745105258*^9}, 3.662189879892157*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TcountL5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9390160772", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "7"}]]}], ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9724375287", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5361961299", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}], ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8184752265", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.7631573977", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "11"}]]}], ",", "111"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8313466878", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "12"}]]}], ",", "120"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8161247655", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}], ",", "124"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{".9907581214", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "14"}]]}], ",", "141"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.6245508132", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "15"}]]}], ",", "146"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.6913371799", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "16"}]]}], ",", "163"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.2670556363", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "17"}]]}], ",", "170"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.2230139643", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "18"}]]}], ",", "180"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9639145159", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "19"}]]}], ",", "191"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.7129943030", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "20"}]]}], ",", "198"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.3603379807", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "21"}]]}], ",", "207"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.4265692348", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "22"}]]}], ",", "221"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.2860398854", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "23"}]]}], ",", "230"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8594566961", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "24"}]]}], ",", "241"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8386713473", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "25"}]]}], ",", "251"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.662190613986549*^9, 3.662190975257866*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TcountL6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9496919476", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]]}], ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9918673418", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5387958206", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9907633061", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "7"}]]}], ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.6784972558", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5432027921", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}], ",", "89"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.4861310976", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.1969712049", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "11"}]]}], ",", "110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9394335481", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "12"}]]}], ",", "120"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.3596223551", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "13"}]]}], ",", "129"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.4527272103", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "14"}]]}], ",", "140"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.6870568191", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "15"}]]}], ",", "151"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.7115712909", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "16"}]]}], ",", "161"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8868826632", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "17"}]]}], ",", "170"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9538034702", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "18"}]]}], ",", "180"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.7217678523", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "19"}]]}], ",", "192"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.4643213199", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "20"}]]}], ",", "201"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9559370225", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "21"}]]}], ",", "211"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5313943784", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "22"}]]}], ",", "221"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.6004551666", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "23"}]]}], ",", "232"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.8932720183", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "24"}]]}], ",", "242"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.6824269773", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "25"}]]}], ",", "247"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"TcountL4", ",", "TcountL5", ",", "TcountL6"}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Purple", ",", "Green"}], "}"}]}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.662191352164186*^9, 3.662191377814335*^9}, {
  3.6621914100880823`*^9, 3.662191772107967*^9}, {3.662918962783235*^9, 
  3.6629189631904707`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.662918964084248*^9, 3.6629189936151037`*^9}, 
   3.666519673574656*^9, {3.6665198476584883`*^9, 3.6665198766020823`*^9}, 
   3.6779133589697533`*^9, 3.677916157173025*^9, 3.677919312469583*^9, 
   3.67816917031061*^9, 3.678193485553836*^9, 3.678209225556294*^9, 
   3.678293565000341*^9, 3.6782947433791428`*^9, 3.6783060859422903`*^9, 
   3.6784312132688437`*^9, 3.678443686279388*^9, 3.6784443963227386`*^9, 
   3.678445484823007*^9, 3.678446187965032*^9, 3.67844623487322*^9, 
   3.678446284319045*^9, 3.678447118261281*^9, 3.678453176977281*^9, 
   3.678468960084312*^9, 3.678517901592967*^9, 3.678701949861588*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAKFrZEaQ3MMC7GpSdue8QQDp558vC
4TLARIB4/TGHEUB3LC/wtj41wBAsMRvO/xFAyZhsQTa3N8BqdPi2AVcSQAMz
Njqo9znAxFDAm4C6EkDMJ0mONLQ7wOmWckGtPxNATYFPdlwdPsAs8I6ut48T
QMHHtrWsKkDAHrlztofLE0DmJkRTJklBwJpOgfrjChRAOlyhyWZ8QsBISoza
slkUQMLW3PrPnUPAhATJygiXFEAID6G2I8pEwDTSjXcluhRAt97p8VbvRcA2
7ObdrAcVQHSrrDXECEfA8FHTj5U2FUB2wK7FxDJIwOOBEihwYxVAAFHVGiFY
ScDlBZb2t5cVQKH2LZMgpkrA7I7Osj/SFUBugrDxseZLwAfBI5ws7BVAxIp7
dXnKTMDiodRVEBoWQKBNkc8=
      "]]}, 
    {RGBColor[0.5, 0, 0.5], PointSize[0.011000000000000001`], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAA+yWcN1cuMMA5zrugxuAQQBimjm3Z
cjLAZZ2mAnugEUDfWnmbtVg1wNI/kgQX3RFAMBvW0uU5N8AWVbW7sWsSQDdC
RSxGmTnAoaTIFY/WEkDwMuml09A7wMl5RDxkJhNAiLKb8gQjPsApJAfk90cT
QJKdNcNrH0DAHrlztofLE0ACSDtDN4FBwCR3AZM27xNAdVeSTvGaQsB71XkN
AGAUQIC+CmBsO0TASOrXvg6LFECNQrUEOXlFwE5zEHuWxRRAc+qZXpfkRcC6
cCz3UwIVQBdXdfzqMUfAaWT1eC8nFUAhcV7+/69IwH1bPzy0VBVAv61QFSLB
ScDlBZb2t5cVQHi4FbUEG0vAg4TD3JfAFUCfNtR47bRLwH4septu8BVAX22G
ysreTMDiodRVEBoWQLRfimQ=
      "]]}, 
    {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAActphWx+GIsBryLi+07kLQN74D33M
CifAV1oyrnIiD0DeHCL2K94swFmaraEVLBBAw8lgqpsgMMC7GpSdue8QQKc4
wH/9zjLAKU4jFEVtEUCyP8bFYlU1wPaKrhdd9BFAUYm1xUO/N8AWVbW7sWsS
QJ8M1ZIA9DrAMUaauUrNEkBT7bYribE7wMl5RDxkJhNAmrFyidD0PsDLtrWp
cnATQKy51warg0DAXohG6T3EE0Dqf7W1AXVBwFMAOM6xERRAhQ11BECXQsCO
cHWqW1MUQLesrGXKoUPASOrXvg6LFEDKZX3MNb9EwE5zEHuWxRRAblMFH58J
RsA27ObdrAcVQK7eDhLRaEfA8FHTj5U2FUD37UHoHTNIwPtxoH9NaBVAuIJs
+gGlScDlBZb2t5cVQJuUd2AZvErAydSEhXXJFUCdfIfu/K9LwIp+Xhes9BVA
Q65RWi75TMC/H5sYnQkWQCCzp0o=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-60.07823103364491, 3.3162403114530457`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-59.15395055620422, 0}, {3.3513071785590567`, 
    5.5254529391317835`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-59.86721241784519, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "26"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-48.35428695287496, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "21"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "11"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "1"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-52.95945713886305, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-50.65687204586901, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-43.74911676688687, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-41.44653167389282, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-39.14394658089878, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-32.23619130191664, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox["200", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.0106352940962555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.662918964153792*^9, 3.662918993708606*^9}, 
   3.666519673589913*^9, {3.6665198477459183`*^9, 3.66651987662204*^9}, 
   3.677913358988371*^9, 3.6779161571885777`*^9, 3.677919312477523*^9, 
   3.678169170324999*^9, 3.678193485567813*^9, 3.6782092255880117`*^9, 
   3.678293565014555*^9, 3.6782947434222383`*^9, 3.678306085965413*^9, 
   3.6784312132770853`*^9, 3.678443686310931*^9, 3.678444396337957*^9, 
   3.678445484839366*^9, 3.678446187980809*^9, 3.678446234896666*^9, 
   3.678446284335018*^9, 3.678447118268126*^9, 3.678453176994584*^9, 
   3.678468960110588*^9, 3.678517901607747*^9, 3.678701949877192*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Below5raw", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Import", "[", 
          RowBox[{"\"\<gsData5.txt\>\"", ",", " ", "\"\<Table\>\""}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Below10raw", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Import", "[", 
          RowBox[{"\"\<gsData10.txt\>\"", ",", " ", "\"\<Table\>\""}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Below15raw", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Import", "[", 
          RowBox[{"\"\<gsData15.txt\>\"", ",", " ", "\"\<Table\>\""}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Below20raw", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Import", "[", 
          RowBox[{"\"\<gsData20.txt\>\"", ",", " ", "\"\<Table\>\""}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"distCost5", "=", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"Level3Cost", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "5"}]]}], "&"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"distCost10", "=", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"Level3Cost", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "10"}]]}], "&"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"distCost15", "=", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"Level3Cost", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "15"}]]}], "&"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"distCost20", "=", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"Level3Cost", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "20"}]]}], "&"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.6781918684806643`*^9, 3.678191890529401*^9}, {
  3.678191968485256*^9, 3.678192019803523*^9}, {3.6781920905580263`*^9, 
  3.6781921176574297`*^9}, {3.678192151868568*^9, 3.678192152395022*^9}, {
  3.678192185021813*^9, 3.678192228734*^9}, {3.6781924648555098`*^9, 
  3.6781924942791758`*^9}, {3.6781927068325243`*^9, 3.678192755954074*^9}, {
  3.67819406099188*^9, 3.678194168420198*^9}, {3.678194457713834*^9, 
  3.6781944617579823`*^9}, {3.6781945252676363`*^9, 3.6781945439690037`*^9}, {
  3.6781946588540583`*^9, 3.678194661317047*^9}, {3.678194919071706*^9, 
  3.6781949464333067`*^9}, {3.678195054310811*^9, 3.678195076260252*^9}, {
  3.678206544632853*^9, 3.6782065461271753`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PQF", "[", "\[Epsilon]_", "]"}], "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "\[Epsilon]"}], ")"}], 
         RowBox[{"-", "1"}]]}], "]"}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox["2"], "\[Epsilon]"}], ")"}], 
            RowBox[{"-", "1"}]]}], "]"}]}], "]"}]}], "+", "1.187"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SR", "[", "\[Epsilon]_", "]"}], "=", 
     RowBox[{"3", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", 
        SuperscriptBox["\[Epsilon]", 
         RowBox[{"-", "1"}]]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.678206107120389*^9, 3.6782061223469267`*^9}, 
   3.67820623905373*^9, {3.678209886525531*^9, 3.678209907166646*^9}, {
   3.678427057807044*^9, 3.678427107711631*^9}, 3.678448474340726*^9, {
   3.678454234894024*^9, 3.678454242014127*^9}, {3.679138512763833*^9, 
   3.6791385757406054`*^9}, {3.679210701712388*^9, 3.679210714429006*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.678448475253421*^9, 3.678448476435487*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Below5gs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "+", "2"}], ",", " ", 
       RowBox[{
        RowBox[{"Below5raw", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "*", "distCost5"}]}], " ", "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "Below5raw", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Below10gs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "+", "2"}], ",", " ", 
       RowBox[{
        RowBox[{"Below10raw", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "*", "distCost10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "Below10raw", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Below15gs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "+", "2"}], ",", " ", 
       RowBox[{
        RowBox[{"Below15raw", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "*", "distCost15"}]}], " ", "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "Below15raw", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Below20gs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"j", "+", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"Below20raw", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "*", "distCost20"}]}], " ", "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{
         RowBox[{"Dimensions", "[", "Below20raw", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"meanGS5", "=", 
   RowBox[{
    RowBox[{"Mean", "[", 
     RowBox[{"Drop", "[", 
      RowBox[{"Below5gs", ",", "1"}], "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"meanGS10", "=", 
   RowBox[{
    RowBox[{"Mean", "[", 
     RowBox[{"Drop", "[", 
      RowBox[{"Below10gs", ",", "1"}], "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"meanGS15", "=", 
   RowBox[{
    RowBox[{"Mean", "[", 
     RowBox[{"Drop", "[", 
      RowBox[{"Below15gs", ",", "1"}], "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"meanGS20", "=", 
    RowBox[{
     RowBox[{"Mean", "[", 
      RowBox[{"Drop", "[", 
       RowBox[{"Below20gs", ",", "1"}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estGS5", "=", " ", 
   RowBox[{
    RowBox[{"SR", "[", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]], "]"}], "*", "distCost5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estGS10", "=", 
   RowBox[{
    RowBox[{"SR", "[", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]], "]"}], "*", "distCost10"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estGS15", "=", 
   RowBox[{
    RowBox[{"SR", "[", 
     SuperscriptBox["10", 
      RowBox[{"-", "15"}]], "]"}], "*", "distCost15"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"estGS20", "=", 
    RowBox[{
     RowBox[{"SR", "[", 
      SuperscriptBox["10", 
       RowBox[{"-", "20"}]], "]"}], "*", "distCost20"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estRUS5", "=", 
   RowBox[{
    RowBox[{"PQF", "[", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]], "]"}], "*", "distCost5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estRUS10", "=", 
   RowBox[{
    RowBox[{"PQF", "[", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]], "]"}], "*", "distCost10"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estRUS15", "=", 
   RowBox[{
    RowBox[{"PQF", "[", 
     SuperscriptBox["10", 
      RowBox[{"-", "15"}]], "]"}], "*", "distCost15"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estRUS20", "=", 
   RowBox[{
    RowBox[{"PQF", "[", 
     SuperscriptBox["10", 
      RowBox[{"-", "20"}]], "]"}], "*", "distCost20"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.678193884677555*^9, 3.6781939054654512`*^9}, {
  3.678193945391571*^9, 3.678193966030963*^9}, {3.6781940225457783`*^9, 
  3.6781940252154207`*^9}, {3.678194078385489*^9, 3.678194098916388*^9}, {
  3.6781941499383097`*^9, 3.678194205622574*^9}, {3.6781942486306257`*^9, 
  3.678194363434181*^9}, {3.678194553619101*^9, 3.678194572420549*^9}, {
  3.678194869277769*^9, 3.67819488739041*^9}, {3.6781950978619537`*^9, 
  3.6781951045807943`*^9}, {3.678195142327269*^9, 3.6781951795913*^9}, {
  3.678205604642828*^9, 3.67820563799442*^9}, {3.678205706605406*^9, 
  3.678205713269821*^9}, {3.678206130196574*^9, 3.678206171197075*^9}, {
  3.6782987333342113`*^9, 3.6782987334205093`*^9}, {3.678384404825006*^9, 
  3.678384405027821*^9}, {3.678454252224944*^9, 3.678454265231257*^9}, {
  3.679138554285571*^9, 3.67913861950148*^9}}],

Cell["\<\
Above lists give the error rate and T-count of performing gates in the \
L=4,5,6 levels of the Clifford hierarchy.  All obtained from gridsynth \
http://www.mathstat.dal.ca/~selinger/newsynth/
We also plot this data\
\>", "Text",
 CellChangeTimes->{{3.66290568854219*^9, 3.6629057911724033`*^9}, {
   3.662918966438562*^9, 3.662918970445558*^9}, 3.678205998297699*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SizeOfLevel3Cost", "=", 
     RowBox[{
      RowBox[{"Dimensions", "[", "Level3Cost", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FindCombinedCost", "[", "Tcount_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SizeOfTcount", ",", "a", ",", "b", ",", " ", "output"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"SizeOfTcount", "=", 
         RowBox[{
          RowBox[{"Dimensions", "[", "Tcount", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"output", "=", 
         RowBox[{"{", 
          RowBox[{"{", " ", 
           RowBox[{"\[Epsilon]in", ",", "1"}], "}"}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"a", "=", "0"}], ",", " ", 
          RowBox[{"a", "<", " ", "SizeOfLevel3Cost"}], ",", " ", 
          RowBox[{
           RowBox[{"a", "++"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"b", "=", "0"}], ",", 
             RowBox[{"b", "<", "  ", "SizeOfTcount"}], ",", " ", 
             RowBox[{
              RowBox[{"b", "++"}], ";", "\[IndentingNewLine]", 
              RowBox[{"\[Epsilon]total", "=", 
               RowBox[{
                RowBox[{"Tcount", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "1"}], "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"Tcount", "[", 
                  RowBox[{"[", 
                   RowBox[{"b", ",", "2"}], "]"}], "]"}], "*", 
                 RowBox[{"Level3Cost", "[", 
                  RowBox[{"[", 
                   RowBox[{"a", ",", "1"}], "]"}], "]"}]}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"Cost", "=", 
               RowBox[{
                RowBox[{"Tcount", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "2"}], "]"}], "]"}], "*", 
                RowBox[{"Level3Cost", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "2"}], "]"}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"output", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"output", ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"\[Epsilon]total", ",", "Cost"}], "}"}]}], "]"}]}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"BestOf", "[", "output", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.662917214112908*^9, 3.662917403373022*^9}, {
  3.662919020538783*^9, 3.662919025722423*^9}, {3.66291906877391*^9, 
  3.662919078420467*^9}, {3.662919118967834*^9, 3.662919134639267*^9}, {
  3.6629191712893457`*^9, 3.662919219187366*^9}, {3.6629192848331623`*^9, 
  3.662919296883088*^9}, {3.66291936865845*^9, 3.662919413843528*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TotalCost4", "=", 
   RowBox[{"FindCombinedCost", "[", "TcountL4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TotalCost5", "=", 
   RowBox[{"FindCombinedCost", "[", "TcountL5", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TotalCost6", "=", 
   RowBox[{"FindCombinedCost", "[", "TcountL6", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.662919370554721*^9, 3.66291940636318*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G4", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"MakePlotList", "[", "TotalCost4", "]"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", " ", "Red"}], ",", " ", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", "\"\<+\>\"", "}"}]}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "500000"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G5", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"MakePlotList", "[", "TotalCost5", "]"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", " ", "Purple"}], ",", " ", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", "\"\<+\>\"", "}"}]}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "500000"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G6", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"MakePlotList", "[", "TotalCost6", "]"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", " ", "Green"}], ",", " ", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", "\"\<+\>\"", "}"}]}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "500000"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Gall", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"G4", ",", "G5", ",", " ", "G6"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.662189939534234*^9, 3.6621903388451014`*^9}, {
   3.6621904129767714`*^9, 3.662190414430883*^9}, {3.6621904928816853`*^9, 
   3.662190516179243*^9}, {3.6621905613789997`*^9, 3.662190575553833*^9}, {
   3.6621910222048597`*^9, 3.662191022652594*^9}, {3.662905826154046*^9, 
   3.6629058731601353`*^9}, 3.662917190374839*^9, {3.662917410621122*^9, 
   3.662917476863078*^9}, {3.662918897671115*^9, 3.6629189052674627`*^9}, {
   3.66291931775636*^9, 3.6629193201466*^9}, {3.662919458526052*^9, 
   3.662919471291853*^9}, {3.662919533372649*^9, 3.662919691945211*^9}, {
   3.662919787869947*^9, 3.662919810833654*^9}, {3.662919881695397*^9, 
   3.662919881975651*^9}, {3.662919934170815*^9, 3.662919960544066*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.662919960993338*^9, 3.666519673797443*^9, {3.666519847985626*^9, 
   3.666519876967719*^9}, 3.677913359235409*^9, 3.677916157421762*^9, 
   3.677919312870071*^9, 3.678169170537313*^9, 3.6781934858447123`*^9, 
   3.678209225970436*^9, 3.67824076351399*^9, 3.678293565520081*^9, 
   3.678294743705407*^9, 3.6783060862595377`*^9, 3.6784312143189907`*^9, 
   3.678443686668852*^9, 3.678444396783431*^9, 3.678445485513451*^9, 
   3.678446188626501*^9, 3.6784462352072153`*^9, 3.67844628462895*^9, 
   3.678447118811035*^9, 3.678453177279056*^9, 3.678454271819931*^9, 
   3.67846896062043*^9, 3.678517902074407*^9, 3.678701950145937*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.662919960993338*^9, 3.666519673797443*^9, {3.666519847985626*^9, 
   3.666519876967719*^9}, 3.677913359235409*^9, 3.677916157421762*^9, 
   3.677919312870071*^9, 3.678169170537313*^9, 3.6781934858447123`*^9, 
   3.678209225970436*^9, 3.67824076351399*^9, 3.678293565520081*^9, 
   3.678294743705407*^9, 3.6783060862595377`*^9, 3.6784312143189907`*^9, 
   3.678443686668852*^9, 3.678444396783431*^9, 3.678445485513451*^9, 
   3.678446188626501*^9, 3.6784462352072153`*^9, 3.67844628462895*^9, 
   3.678447118811035*^9, 3.678453177279056*^9, 3.678454271819931*^9, 
   3.67846896062043*^9, 3.678517902074407*^9, 3.6787019501956987`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.662919960993338*^9, 3.666519673797443*^9, {3.666519847985626*^9, 
   3.666519876967719*^9}, 3.677913359235409*^9, 3.677916157421762*^9, 
   3.677919312870071*^9, 3.678169170537313*^9, 3.6781934858447123`*^9, 
   3.678209225970436*^9, 3.67824076351399*^9, 3.678293565520081*^9, 
   3.678294743705407*^9, 3.6783060862595377`*^9, 3.6784312143189907`*^9, 
   3.678443686668852*^9, 3.678444396783431*^9, 3.678445485513451*^9, 
   3.678446188626501*^9, 3.6784462352072153`*^9, 3.67844628462895*^9, 
   3.678447118811035*^9, 3.678453177279056*^9, 3.678454271819931*^9, 
   3.67846896062043*^9, 3.678517902074407*^9, 3.67870195024469*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["+", {0., 0.}],
        "InsetString"], CompressedData["
1:eJwBJQLa/SFib1JlAwAAACEAAAABAAAAAgAAAESUEKgaiPU/IWllHDipGkBE
lBCoGoj1PyFpZRw4qRpAWr4jPfXS9j80uLplga8aQFSp2xQxo/g/JDR4wSDY
GkBV9Z795Ev6P3fVIYDXJxtAxYGZrpmy+z/aqF5vQ6AbQOOXhc769vw/YLjx
hUUSHEBk/Y9t6gH+P+iBBTJPrB1AFn9B8ziO/z8nlBX8pXEeQHvQOqLslwBA
BIP/yFXiH0BdRHG/mrAAQFCBH8pk7R9Ad7Nv3vZuAUAyn5GOl08gQPX+Y8La
uQFAq/M8nR11IEDv+PFPn0sCQNiXIGu3oCBA248daY5+AkBz9y1rv8ggQK19
nfewCgNAcgYoT/4QIUCcnzS0azsDQPs/0QTNZiFAlakZPbjMA0Aex+lnwLQh
QIQPXCvmEwRAv/N3nsXcIUBR2Lmc6HcEQBmBcr72SSJAvUFqWVS1BECS5WTC
3mciQGmtZUgvIQVAhXVLQx5NI0C49ZiBOZ0FQENAUmXMbCNA6C4CGHqrBUA1
2oYPh4ojQPs2GOE++wVAMaQgyuiZI0B7J8LxrS8GQAxYjH/usSNAPkWHakWH
BkAqtap3mdAjQPmxoC9YwQZAl42PLlboI0CCrWBbdP4GQP7RxXm/8CNAVy9q
HHAlB0DstuNL1C0kQN2kon54XgdAUMFsdLY5JED5SvWuNo4HQO1DEP+XVCRA
FZpbw3HUB0DKdgZYDGwkQKSE7Lg=
       "]]}, {}}, {}}, {{}, {
     {RGBColor[0.5, 0, 0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["+", {0., 0.}],
        "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGYCsb8dM7zR99V+vkyvvOssKQd0vuOLB6yaN7/Z
b8p+lNG3QMphcmSm35oVP+wXPZ9/RPeklANLroPn6oBf9l87PJufSEg7iDLw
13Ru+20fGdNWFDBR2uF97RyL4p9/7O9lS3YGMcs49N31Oz6P8Z99mqmuacxc
WYe8ByZPHGr+23tsdGZ83yXnMC/y7bv+CgYHlQW65+b9lneYFFCbLfCQwcFz
IU+GrIyCw1+veT2SpYwOwppOzDZ2Cg6HiwTUrh1idOipfSt4KFnBQeHWtzdV
FkwOehz1ufyrFRx4jUqb1xczOczqULo/7aWCg94MK9Njf5kcEgx0eljlFR1u
anJdEHBkdvh5ViTIsEHR4XiofKzMZWaH3h1BT6VXKDoY2dzvi5NgcdjLa7Lz
6Q5Fhy5XXoOCKhYH8dl6N8XUlBzi+OWdjLewOEx6mnLoXrqSg8ZPKbcD0qwO
raXeznK+yg7crZ8U3m1gdegImbTxa5yyw69rqbNK/rM6nM6cnsw/V9lhtVLq
oSRrNodlssySoluVHS608lbpz2Vz4NHYVDjnlLLD/KmCovrb2BwWzjS5dOqC
ssNW4Z6vVULsDt1K7b/Lvyk7rLr+cv4yH3aHOy2MzqslVByaWaeeFEtjd6hk
X3q2x1jF4eP+n/L3brE7sDVM94lMUXEAAO21y3s=
       "]]}, {}}, {}}, {{}, {
     {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[
       TagBox[InsetBox["+", {0., 0.}],
        "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGYC4oj3tx8VBn21n71JNy5jmrgDOj/WaYmugPk3
+09yrw6yi0o4tD/dfGtFxg/7qW5/qxZUSjo8+7zu+OHCX/ZiodYtxilSDhOs
Cgy3rvhtX6lRUTz/jpRDTPyquhOf/9gn7PjY6iok4/Am7I6Xw6+/9i8aWY38
18g6yD1Vz2Ce9N+eJ+mA0M5wOQel+7Xr/aYwOLwIWHU/44S8g3iT7+X61QwO
pv6nHpRflndwNGw5aVzM6LDU7wLPfU8FB8WFbEdLDjI6yC2ulk7NV3Dgurtf
K8ObyUGPoz6Xf7WCw5YDjR8n1TM5nEzvyRW/rOBgGWnX+EuG2UGDUTQuWUrR
Qe3pB5WMRGaHTVb7hI0KFB1u5k3l+7SQ2eHgvL/K/dWKDrqe8Q8UZFkc+MK5
ZZTPKjps+yO25essFofMJ6w2IVZKDjPCfQ3kvVkdVO9uian0VHaYWXfvStQa
Vgf5mbr+xgXKDp8+2yYW/md1CDEXNdo7TdlhQUHbfEErNgf91w3PD61Tdtj0
+qdRQgebA4/GpsI5p5Qd7NZvqWRdzebAcS9L1uSmssMh5iviun/YHLqV2n+X
f1N2WL5+8UkXRXaHSvalZ3uMVRxCCp9l5SeyOwQczCnZZqniwP9SPG7ONHaH
t84C/6eHqDjYHvcIPPCA3eFUGVsET46KAwBecdDk
       "]]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.2856603632673804`, 0.06561181688702164},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{571.61328125, Automatic},
  Method->{},
  PlotRange->NCache[{{1.3117076286159544`, 2.97873261092469}, {0, 
      Log[500000]}}, {{1.3117076286159544`, 2.97873261092469}, {
     0, 13.122363377404328`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.70805020110221, 
       FormBox["15", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox["20", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.3978952727983707`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.4849066497880004`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.5649493574615367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.6390573296152584`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.772588722239781, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.833213344056216, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.8903717578961645`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.9444389791664403`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.044522437723423, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.091042453358316, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.1354942159291497`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.1780538303479458`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.206072645530174`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.611537753638338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.89921982609012, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.122363377404328`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.304684934198283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.458835614025542`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.592367006650065`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.710150042306449`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {14.508657738524219`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {14.914122846632385`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.201804919084164`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.424948470398375`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.60727002719233, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.761420707019587`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.89495209964411, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.012735135300492`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.6629199612460413`*^9, 3.6665196739233217`*^9, {3.6665198481650867`*^9, 
   3.6665198772380533`*^9}, 3.67791335934781*^9, 3.67791615755802*^9, 
   3.677919313020701*^9, 3.6781691706613693`*^9, 3.678193485975469*^9, 
   3.6782092261065607`*^9, 3.678240763658525*^9, 3.678293565649355*^9, 
   3.678294743861236*^9, 3.678306086399967*^9, 3.6784312144741697`*^9, 
   3.678443686793661*^9, 3.6784443969011593`*^9, 3.678445485889349*^9, 
   3.678446189039544*^9, 3.678446235334115*^9, 3.6784462847561083`*^9, 
   3.678447119012834*^9, 3.678453177414188*^9, 3.678454271950502*^9, 
   3.678468960900311*^9, 3.6785179021917343`*^9, 3.678701950267351*^9}]
}, Open  ]],

Cell["Combined Tcount and magic state cost for L=4,5,6.", "Text",
 CellChangeTimes->{{3.66291947740007*^9, 3.66291949609264*^9}, 
   3.678206574530423*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"Gall", ",", "mekALL"}], "]"}]], "Input",
 CellChangeTimes->{{3.662919517659671*^9, 3.662919523941493*^9}, {
  3.66291967708224*^9, 3.662919679112289*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {
      {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[
        TagBox[InsetBox["+", {0., 0.}],
         "InsetString"], CompressedData["
1:eJwBJQLa/SFib1JlAwAAACEAAAABAAAAAgAAAESUEKgaiPU/IWllHDipGkBE
lBCoGoj1PyFpZRw4qRpAWr4jPfXS9j80uLplga8aQFSp2xQxo/g/JDR4wSDY
GkBV9Z795Ev6P3fVIYDXJxtAxYGZrpmy+z/aqF5vQ6AbQOOXhc769vw/YLjx
hUUSHEBk/Y9t6gH+P+iBBTJPrB1AFn9B8ziO/z8nlBX8pXEeQHvQOqLslwBA
BIP/yFXiH0BdRHG/mrAAQFCBH8pk7R9Ad7Nv3vZuAUAyn5GOl08gQPX+Y8La
uQFAq/M8nR11IEDv+PFPn0sCQNiXIGu3oCBA248daY5+AkBz9y1rv8ggQK19
nfewCgNAcgYoT/4QIUCcnzS0azsDQPs/0QTNZiFAlakZPbjMA0Aex+lnwLQh
QIQPXCvmEwRAv/N3nsXcIUBR2Lmc6HcEQBmBcr72SSJAvUFqWVS1BECS5WTC
3mciQGmtZUgvIQVAhXVLQx5NI0C49ZiBOZ0FQENAUmXMbCNA6C4CGHqrBUA1
2oYPh4ojQPs2GOE++wVAMaQgyuiZI0B7J8LxrS8GQAxYjH/usSNAPkWHakWH
BkAqtap3mdAjQPmxoC9YwQZAl42PLlboI0CCrWBbdP4GQP7RxXm/8CNAVy9q
HHAlB0DstuNL1C0kQN2kon54XgdAUMFsdLY5JED5SvWuNo4HQO1DEP+XVCRA
FZpbw3HUB0DKdgZYDGwkQKSE7Lg=
        "]]}, {}}, {}}, {{}, {
      {RGBColor[0.5, 0, 0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[
        TagBox[InsetBox["+", {0., 0.}],
         "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGYCsb8dM7zR99V+vkyvvOssKQd0vuOLB6yaN7/Z
b8p+lNG3QMphcmSm35oVP+wXPZ9/RPeklANLroPn6oBf9l87PJufSEg7iDLw
13Ru+20fGdNWFDBR2uF97RyL4p9/7O9lS3YGMcs49N31Oz6P8Z99mqmuacxc
WYe8ByZPHGr+23tsdGZ83yXnMC/y7bv+CgYHlQW65+b9lneYFFCbLfCQwcFz
IU+GrIyCw1+veT2SpYwOwppOzDZ2Cg6HiwTUrh1idOipfSt4KFnBQeHWtzdV
FkwOehz1ufyrFRx4jUqb1xczOczqULo/7aWCg94MK9Njf5kcEgx0eljlFR1u
anJdEHBkdvh5ViTIsEHR4XiofKzMZWaH3h1BT6VXKDoY2dzvi5NgcdjLa7Lz
6Q5Fhy5XXoOCKhYH8dl6N8XUlBzi+OWdjLewOEx6mnLoXrqSg8ZPKbcD0qwO
raXeznK+yg7crZ8U3m1gdegImbTxa5yyw69rqbNK/rM6nM6cnsw/V9lhtVLq
oSRrNodlssySoluVHS608lbpz2Vz4NHYVDjnlLLD/KmCovrb2BwWzjS5dOqC
ssNW4Z6vVULsDt1K7b/Lvyk7rLr+cv4yH3aHOy2MzqslVByaWaeeFEtjd6hk
X3q2x1jF4eP+n/L3brE7sDVM94lMUXEAAO21y3s=
        "]]}, {}}, {}}, {{}, {
      {RGBColor[0, 1, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[
        TagBox[InsetBox["+", {0., 0.}],
         "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGYC4oj3tx8VBn21n71JNy5jmrgDOj/WaYmugPk3
+09yrw6yi0o4tD/dfGtFxg/7qW5/qxZUSjo8+7zu+OHCX/ZiodYtxilSDhOs
Cgy3rvhtX6lRUTz/jpRDTPyquhOf/9gn7PjY6iok4/Am7I6Xw6+/9i8aWY38
18g6yD1Vz2Ce9N+eJ+mA0M5wOQel+7Xr/aYwOLwIWHU/44S8g3iT7+X61QwO
pv6nHpRflndwNGw5aVzM6LDU7wLPfU8FB8WFbEdLDjI6yC2ulk7NV3Dgurtf
K8ObyUGPoz6Xf7WCw5YDjR8n1TM5nEzvyRW/rOBgGWnX+EuG2UGDUTQuWUrR
Qe3pB5WMRGaHTVb7hI0KFB1u5k3l+7SQ2eHgvL/K/dWKDrqe8Q8UZFkc+MK5
ZZTPKjps+yO25essFofMJ6w2IVZKDjPCfQ3kvVkdVO9uian0VHaYWXfvStQa
Vgf5mbr+xgXKDp8+2yYW/md1CDEXNdo7TdlhQUHbfEErNgf91w3PD61Tdtj0
+qdRQgebA4/GpsI5p5Qd7NZvqWRdzebAcS9L1uSmssMh5iviun/YHLqV2n+X
f1N2WL5+8UkXRXaHSvalZ3uMVRxCCp9l5SeyOwQczCnZZqniwP9SPG7ONHaH
t84C/6eHqDjYHvcIPPCA3eFUGVsET46KAwBecdDk
        "]]}, {}}, {}}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/W2OmXhAxjf7+vPHHE/XfLFH5y+MZJjDnvHDXqFL
iIVz4zf7dReyrOye/LQ33u7rof/yp738vconC079tj8zZ9HfP0XMDnrbtZ6V
rv1j/9nKd0J/PbPDscOlTfu//rW/YnTC/dwFZoeaxfnOvLr/7atKpY9aF7A4
yOndC6iRZ3BwkJm6WDiR1WGJeloTzxIGB2/r3RfEXdkcXGvEiyqVGR2izj3S
0K7kdFi64bK83iZGh2PqVn+fX+F0mNJUtt5rFpNDPSvfdPdtPA4Xt3ZMlLnA
5CDO5Dcz9QyPg6y03SJ2Y2aHFSpPmA/Z8TqsvOccI/aU2aG3bKLdrSu8Dq2+
tVq1piwO378cs/tVwudgWNLw2LSDxcG+Qp71xzk+hxMntTTfXWFxMNZ/lCsp
LODwa+v0eQGprA5B3xP6LmsKOHziXbBl2WdWBzahsHOmLIIO2bMMv09kZHd4
bah8Ycs5IYf//DrOWgrsDlL/tuyUuyXkMO3fc+f/S9kdLqT2qGhxCTuETLp4
+dthdodfHhOftokJOwAAMzCtQQ==
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAAi/svpC4g9D8cOYGNSO7/P4v7L6Qu
IPQ/HDmBjUju/z+HdaE6Lq32P0DOlLWtRgFAIB1lQU0S+D+2f0rFLEMEQLQn
JVKUyvk/ENRdtY+LBkDa+JzyrIH7P4DV2oZYUApADGzGDcrp/D+zqjJRbqEL
QJ3jgQggLf4/SSHqoVvRC0D3CrxtPjn/P1w/FF3+nwxA2VyP79c9AEBbBGDy
VEANQK7D5axlrwBAvbxa9zNLDkCgiwVK4y0BQOjSUZY6kw9A9lbaSziYAUBD
2s/1nH0QQEmO7zceAwJAgSGESMXrEUD8YGJs66ACQMyLZFz8ihJAFI9nRHvU
AkCvSd5qTJcSQK9Ke1XRVQNA+jwwpjDDEkBTyCdMYo4DQPDIl64jAxNAQd/Y
lLPkA0DnwQEG3SITQBpc5YGCRwRAPKwJ/VlDE0CThFNcE4UEQFo0/yC9kRNA
WXnH1AjjBEBN1w0CzNETQEwcjqu8HgVAcMglySUUFECNwd/EcnAFQO+OzeJE
QRRAuXTisayuBUC+NJNdx+kUQMZ7sSZxAQZASzmDACRmFUCnguYSlDkGQBVp
AeSFwhVAC4nFogCkBkDyJ/WYQRcWQFphy12GqgZARxbv/NgxFkBgSnS63fYG
QJ7A9sDGyxZAcYkx/t0iB0AOtk3PHeIWQEOw6mKSdQdAz5EbJaIzF0BarAxh
FJcHQCUcnVaGSxdAgGzto9HHB0CdI/oreFcXQFGm64U=
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAAnl9HWPoq9D9j7ZutV1UCQJ5fR1j6
KvQ/Y+2brVdVAkDZYMf8M+j2P2eOT5uF+QRAs8egOXox+D+1M9r6EgcJQPYP
rkOwxvk/P4jhUX5kDEAyQyWTrlv7P0osrEzkTQ5AzfivZ17F/D+WStqz4ToP
QAetJUdVP/4/vjbS9pnsD0CcujPDx2z/P38WV2VIfhBADR0hnchSAECm+X85
VdcQQHab+miEqABAcvBdlAA2EUD5cgr+uDMBQCLRnHTR1RFAEu5elfqUAUCd
Fvl9AEkTQAJXw1IYBQJAnTlNt8U0FEAxgQ5YLm8CQOOUzm1KmxRAnfhl2PPQ
AkAl5w4eYsYUQMnhGiCSVwNA/feZVqb8FEAZmRfFaowDQB9R6Y8QIxVADNpV
PgsBBEDXNQtDYl8VQN5mxRs1OgRAoGBl0MZoFUB55X9YVIwEQJITG0wXwxVA
gm81zWnaBEBoQIuQSf8VQORGRmY1IwVAvzICv504FkCrSPHY120FQAbm7MtV
jRZAVNdW0ZCtBUBixnUNPDwXQKvfyTbUDgZACatqA1ifF0DElms8D0IGQFmZ
075Y1RdAeUkv/6CZBkCoYLd6oisYQG3GFO2IrgZAzP0+0rNkGEDPqDxt8O0G
QHtT7RwY9hhATB2LZtsrB0C9RCEGMlkZQCPfiah+cwdAykiM56GBGUBhaQ3r
sI8HQMLCAev5mRlAYlag0d3IB0CvvcFlwrAZQICP63g=
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAAvJ6/Bzcz9D9LdccSlyoEQLyevwc3
M/Q/S3XHEpcqBEATD7KS4Rn3P+HFsuROgQdA2Ezlfdwh+D8nsZYVoAsLQN4a
kxQ3xvk/uUgqNzQhD0CJIM1SFFP7P0h5JzAuhRBA2FZUxjmu/D/wMLTCo/EQ
QNDwjBfUYP4/WP9XHLKHEUDX0qtAmIP/PwExixXg7BFA/cV+rqxeAECmLAgO
NWMSQCPmczs5qQBASS1sT+vAEkCBzrvf4zkBQPEzt+uHsRNAVLZCvlmVAUAj
nwobhS0VQGWhFecvBgJAl38JxanWFUDDrhWU220CQGsOUK+dLRZAJXMXH8/j
AkDCQq8LNWQWQF2JfU8XVwNAcLHnKsCIFkCuB3SgOp0DQKMPoth9wRZAdZwE
V3ELBEA2CrmKVO0WQFKvWJSzPARAzkJmuDoQF0Cu5YzXWIkEQIp5MUMAYhdA
Y5fMLxDoBEBie4f/Rp4XQKhjG3fxLQVA5z61vzHaF0DZeizlVHsFQPs+qADG
XxhAdYl60tavBUBmzdpQ1b4YQEry18WnGwZAmC0M4jExGUCg4rWqEjYGQLEP
fZHAQxlAgimd0MVvBkDOiK2zgYkZQIh4X01rrwZAvVkJYgs5GkBRYwd+qegG
QCGX4g7gkRpAapoii1EmB0ByouFBfe8aQKyUkD7CWAdAUAdtZbAqG0D2mTf1
VJ0HQH6jKVvGRxtA0KQdL53HB0DMw6uQeFobQAxu474=
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAABeW1w5Er9D+dy1shPz/9PwXltcOR
K/Q/nctbIT8//T+j9Mq59kL3P9q06W7hbglA0SHh/f45+D+VjpGMsVINQJot
PI0F4Pk/0optumOuEEBQ4Y8LoE37P3hA5V5gVhFAGSoFtKMY/T9mZ5IZaRQS
QN7iHIsEA/4/Lou2Y4BPEkArJ3ap4pb/P+Cq5cO1BRNA35X6W+N1AECjRJ0o
K5cTQHBP9iIfygBATzZXt/IfFEDdJqcpGiMBQCx5IPKamBRAAEkhgHehAUCa
bpYOmUUWQAtgnydqBwJATrD3FVEYF0Dxo3l4ZnECQFcK8NQ7XxdA6rHLNArw
AkD4ODfq6pYXQE5sRkcDVgNA7Eirhs22F0C7ykOpuq4DQGtrQslFAhhA4qij
1J3rA0CBIL2iwh8YQN5d4vHlOARAVQAlWjNPGECVxqI4n4UEQDraKQAomBhA
YUh9LZfdBEC/i7rSluEYQPnVNOioNwVAV/i2S5cmGUDSUl6MUmwFQIjWo5kr
sBlAq+LMD5+9BUD27CfMsgkaQCZBV77E7gVAwRLQrtI7GkDvtlGpwi4GQC2n
rFMSfxpAg+hEuu95BkCgq6TTAf4aQFr867ZjugZAvl5WscOZG0BPZXxx8+gG
QF/0AVAK9htAFNclTsIjB0CQLtijvTQcQD/cmaQFWAdAYtnuUzx5HECyxqwx
lqMHQPNb51P7mhxACGFKGT/RB0BDbppmIbUcQHzX8Ak=
       "]]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.2856603632673804`, 0.06561181688702164},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{559.51171875, Automatic},
  Method->{},
  PlotRange->NCache[{{1.3117076286159544`, 2.97873261092469}, {0, 
      Log[500000]}}, {{1.3117076286159544`, 2.97873261092469}, {
     0, 13.122363377404328`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.70805020110221, 
       FormBox["15", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox["20", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.3978952727983707`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.4849066497880004`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.5649493574615367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.6390573296152584`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.772588722239781, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.833213344056216, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.8903717578961645`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.9444389791664403`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.044522437723423, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.091042453358316, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.1354942159291497`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.1780538303479458`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.206072645530174`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.611537753638338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.89921982609012, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.122363377404328`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.304684934198283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.458835614025542`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.592367006650065`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.710150042306449`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {14.508657738524219`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {14.914122846632385`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.201804919084164`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.424948470398375`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.60727002719233, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.761420707019587`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {15.89495209964411, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.012735135300492`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.6629195243763123`*^9, 3.662919549754793*^9}, {
   3.662919673779022*^9, 3.662919696547244*^9}, {3.662919941558745*^9, 
   3.6629199463885736`*^9}, 3.662919982330668*^9, 3.666519674041045*^9, {
   3.6665198482785673`*^9, 3.66651987739053*^9}, 3.677913359565518*^9, 
   3.6779161576838427`*^9, 3.6779193133703623`*^9, 3.67816917078401*^9, 
   3.6781934860841513`*^9, 3.6782092262249517`*^9, 3.678240763778318*^9, 
   3.678293565768764*^9, 3.67829474400562*^9, 3.678306086505281*^9, 
   3.678431214778215*^9, 3.6784436869112473`*^9, 3.678444397008986*^9, 
   3.678445486091815*^9, 3.6784461891579723`*^9, 3.678446235444421*^9, 
   3.678446284870903*^9, 3.678447119411285*^9, 3.67845317759975*^9, 
   3.678454272072929*^9, 3.678468961069395*^9, 3.678517902293054*^9, 
   3.678701950363592*^9}]
}, Open  ]],

Cell[TextData[{
 "The above compares the gate synthesis data with the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["MEK", "L"], " "}], TraditionalForm]]],
 "data.\nPlots above used as basis of Fig. 5 of paper."
}], "Text",
 CellChangeTimes->{{3.6648047136000834`*^9, 3.664804735966116*^9}, {
  3.664872652515892*^9, 3.664872672220492*^9}, {3.678432288358177*^9, 
  3.6784322904939404`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TotalGSCost", "=", 
    RowBox[{"{", 
     RowBox[{
     "Level3Cost", ",", "TotalCost4", ",", "TotalCost5", ",", "TotalCost6"}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEKbelow5", "=", 
   RowBox[{"BelowTargetList", "[", 
    RowBox[{"HigherLevels", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEKbelow10", "=", 
   RowBox[{"BelowTargetList", "[", 
    RowBox[{"HigherLevels", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEKbelow15", "=", 
   RowBox[{"BelowTargetList", "[", 
    RowBox[{"HigherLevels", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "15"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MEKbelow20", "=", 
    RowBox[{"BelowTargetList", "[", 
     RowBox[{"HigherLevels", ",", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "20"}]]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEKbelow5MS", "=", 
   RowBox[{"BelowTargetList", "[", 
    RowBox[{"HigherLevelsMS", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEKbelow10MS", "=", 
   RowBox[{"BelowTargetList", "[", 
    RowBox[{"HigherLevelsMS", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEKbelow15MS", "=", 
   RowBox[{"BelowTargetList", "[", 
    RowBox[{"HigherLevelsMS", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "15"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEKbelow20MS", "=", 
   RowBox[{"BelowTargetList", "[", 
    RowBox[{"HigherLevelsMS", ",", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "20"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.677933236956171*^9, 3.677933362945673*^9}, {
  3.677933443476763*^9, 3.677933465445785*^9}, {3.67793351962531*^9, 
  3.677933527799734*^9}, {3.678205588482102*^9, 3.678205598341255*^9}, {
  3.678205817922274*^9, 3.678205868193076*^9}, {3.67824109595551*^9, 
  3.678241139188478*^9}, {3.6782981453906927`*^9, 3.67829816277407*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"{", 
   RowBox[{"Level3Cost", ",", 
    RowBox[{"HigherLevels", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.678240353978858*^9, 3.6782404428691607`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.6782403851868973`*^9, 3.678240443265162*^9}, 
   3.678240763939245*^9, 3.678241144241544*^9, 3.678293565929377*^9, 
   3.678294744314098*^9, 3.678306086886923*^9, 3.678431215718234*^9, 
   3.67844368723979*^9, 3.678444397288457*^9, 3.678445486327998*^9, 
   3.678446189398465*^9, 3.678446235677874*^9, 3.678446285110344*^9, 
   3.678447119910738*^9, 3.678453177942034*^9, 3.678454272234943*^9, 
   3.678468961249753*^9, 3.678517902444447*^9, 3.678701950516428*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAoP+PmYqhG8AAAAAAAAAAAMyJzgQB
ryLAf8/GQct89D+mvGmbeislwCCKEgQJsfY/ObfwFKI6J8Azt01IL+n5P057
iRZpKCrAzJyi/fxyA0BilBIHtqUrwPM6TZCPfwNAF3LshVT0LcDUMshHztAD
QNF4ua3tKDDAenUbxTtwBEABe4CZC0cxwEAclaMTYQVAv4OOS89uMsBLO7vQ
F0UGQB9AJu+8nTPAWs7iKCt5CUBxQwqJIgg1wMYnOv3n1AlA1WxKB0aON8B/
BQ6XR7YMQAF7K1fYLjjAFwJOmWXMDEDte06IM2E5wKgk5APCPg1AKqp3hV2v
O8CNdpE+2tQNQPpNgpsjyzzA9/TGPvp0DkCVbv/d9vo9wD94HwX4zg5Af/M9
le0fP8AzL+JtGRMQQBjX6uP4skDAUvdgjtMpEEAwjFjCpuZBwAYSVs41BBFA
NFwBqTxsRMDrMSPQtM4SQLxjgm/tukTAGv60uR7aEkC3734OTiFGwNBljCQq
ChNAxFAboc90RsD6SJHlhhYTQEA1yPRfSEfAyNH9e1knE0AnxlT81DFIwGuW
8grAaxNAxPs3QC6XScCkmzkgg6ETQK9Pq6BB6EnAD6zWMmStE0BLhsNHo4BK
wCb6Rq/p5RNAf8vdy7XmS8D2rLFggxMUQKM/USZ5F03AygD1SQhMFEDxi85P
C11NwLtg8jS+VRRA5yyZOADyTcBgSLurpIcUQLlDCvdlWE/AtsN4SN3NFEB5
h31XealPwChYF1u+2RRArdhKf+0gUMC314jXQxIVQL1VDkw=
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAoP+PmYqhG8AAAAAAAAAAALgtDiFO
MyDAHDmBjUju/z8q9QE6GgAjwEDOlLWtRgFAGMBk0jq7JMC2f0rFLEMEQIFQ
05x9FSfAENRdtY+LBkA4p8e4MrIpwIDV2oZYUApAKCf7W7oOLMCzqjJRbqEL
QAMZdVa1XC7ASSHqoVvRC0Cnvkq6QjUwwFw/FF3+nwxAY0/I5xiJMcBbBGDy
VEANQF74wq8HiTLAvbxa9zNLDkCzWKpIVrczwOjSUZY6kw9AGNptG1HENMBD
2s/1nH0QQD/6wMst4TXAgSGESMXrEUCZG1gd0qE3wMyLZFz8ihJAQiy8ohE8
OMCvSd5qTJcSQPi6TdiB0DnA+jwwpjDDEkAPtzJ1lIk6wPDIl64jAxNAz8xf
tweuO8DnwQEG3SITQHl4oSlJDD3APKwJ/VlDE0AjKzWpOe89wFo0/yC9kRNA
hOoTtP1WP8BN1w0CzNETQJ11JoQoIkDAcMglySUUFEBAtfx1RspAwO+OzeJE
QRRAQPQnxOBOQcC+NJNdx+kUQH2N3jidBULASzmDACRmFUCdFEX30oVCwBVp
AeSFwhVA177uPb+CQ8DyJ/WYQRcWQDyu8vCtkkPARxbv/NgxFkBaLZp++1BE
wJ7A9sDGyxZAb23WFO/BRMAOtk3PHeIWQNMWi0vrnEXAz5EbJaIzF0BHMqVl
MPhFwCUcnVaGSxdAO1wDQqR/RsCdI/oreFcXQIK6PvusB0fAKmZX676HF0Bp
Po/xDqZHwD5aQ954oBdA5ghvu90tSMCaPdwkBMoXQFB1CAEYw0jALdBDYyLU
F0A1/6J0sGpJwK2ivkBD3RdAgVcsZwbtScDkQEANl/8XQCUY+hkzhUrAgSbg
us40GEC+KCS0
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-66.8875874816591, -0.43922684484435287`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-65.85854767424895, 0}, {-0.3361983256833318, 
    6.051569862299972}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-66.77496769682732, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "29"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "24"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-43.74911676688687, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "19"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-32.23619130191664, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-64.47238260383328, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-62.16979751083923, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-59.86721241784519, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-52.95945713886305, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-50.65687204586901, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-48.35428695287496, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-41.44653167389282, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-39.14394658089878, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.313220387090301, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.678240380382864*^9, 3.6782404434164886`*^9}, 
   3.678240763963257*^9, 3.678241144266409*^9, 3.678293565954606*^9, 
   3.678294744438121*^9, 3.678306087011409*^9, 3.678431215730301*^9, 
   3.678443687258752*^9, 3.678444397301898*^9, 3.678445486973056*^9, 
   3.678446189835066*^9, 3.678446235690868*^9, 3.678446285125182*^9, 
   3.678447119920301*^9, 3.6784531780532827`*^9, 3.6784542722505407`*^9, 
   3.6784689612628813`*^9, 3.6785179025528097`*^9, 3.6787019505314627`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eLLmax", "[", "\[Epsilon]_", "]"}], ":=", 
  RowBox[{"N", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
     RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], 
    RowBox[{"Log", "[", "2", "]"}]], "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData["meanGS5"], "Input"],

Cell[BoxData["255.\
877314621533172119835831434689607407470873882378201204179653951620888364928370\
815260652497072060177443970247436323813772690703118452258`101.9906269360376"],\
 "Output",
 CellChangeTimes->{3.678240803721393*^9, 3.678241144376636*^9, 
  3.678293566051128*^9, 3.678294744574601*^9, 3.6783060871466846`*^9, 
  3.6784312160726843`*^9, 3.678443687364006*^9, 3.678444397395913*^9, 
  3.678445487080225*^9, 3.6784462357843513`*^9, 3.678446285240593*^9, 
  3.678447120172544*^9, 3.6784531781823997`*^9, 3.678454272340468*^9, 
  3.678468961490872*^9, 3.67851790266047*^9, 3.6787019506279287`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"MEKbelow5", ",", "Below5gs"}], "}"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "400"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"estGS5", ",", " ", "estRUS5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3", ",", "15"}], "}"}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Thin", ",", "Orange"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Thin", ",", "Purple"}], "}"}]}], "}"}]}], ",",
     " ", 
    RowBox[{"PlotRange", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "400"}], "}"}]}], ",", " ", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Lcutoff", "[", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]], "]"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"%", ",", "%%"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.677866224003269*^9, 3.6778662760289516`*^9}, {
   3.677913422514474*^9, 3.6779134517951813`*^9}, {3.677913492071834*^9, 
   3.6779135673667593`*^9}, 3.677915811452641*^9, {3.677915843258539*^9, 
   3.677915854330099*^9}, {3.6779206858863087`*^9, 3.677920705292733*^9}, {
   3.67792847906467*^9, 3.677928511639926*^9}, {3.677929481210813*^9, 
   3.677929485802287*^9}, {3.677929645232677*^9, 3.677929692849626*^9}, {
   3.677930856123598*^9, 3.6779308921579742`*^9}, {3.6779328113282633`*^9, 
   3.677932817951323*^9}, {3.677932851584567*^9, 3.6779328519527063`*^9}, {
   3.6779328949938*^9, 3.677932971236148*^9}, 3.67793320386996*^9, {
   3.677933304815873*^9, 3.677933311522749*^9}, {3.67793336789256*^9, 
   3.6779333895553703`*^9}, {3.6779334728553953`*^9, 3.677933534071933*^9}, {
   3.6781871581202707`*^9, 3.6781871739762*^9}, {3.678187212346243*^9, 
   3.678187246490958*^9}, {3.678187476515974*^9, 3.678187477251335*^9}, 
   3.6781942186651487`*^9, 3.678194383453776*^9, {3.6781952162811317`*^9, 
   3.67819521640854*^9}, 3.678205744600966*^9, {3.678205777648672*^9, 
   3.678205782607265*^9}, {3.67820619174334*^9, 3.678206211934557*^9}, {
   3.678206318312686*^9, 3.678206319199039*^9}, {3.678294819445403*^9, 
   3.678294819700716*^9}, {3.678298969459489*^9, 3.6782989777307997`*^9}, 
   3.6784332350905657`*^9, {3.6785214513559923`*^9, 3.6785214704422283`*^9}, {
   3.678521585455984*^9, 3.6785216022230797`*^9}, {3.678700681588706*^9, 
   3.678700713479682*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.678521456317575*^9, 3.678521470969165*^9}, {
   3.6785215862196198`*^9, 3.6785216024592257`*^9}, {3.678700705312846*^9, 
   3.678700714309051*^9}, 3.678701950683599*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0.5, 0], Thickness[Tiny], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbb3wngIDA4eDRdZLozXWZQ5CXctqjT4i+K+K8m6l
POKE8w+dtpWLfcsN5yu3R8auvcoL5zttFCrK3MIP57tubO24c1cAztezXhFq
cEEQzl/T8er52WtCcH5n7++UhTeE4fxVhzfdVzgpAucn7O2Uf3VWFM6PesEW
G39QDM7ffCqolWuDOJy/sGBf0f9NEnD+ZfcLsQuWSML5sx4x8nWvkoLzD5gw
rVy9WhrO196xwrFitgyC/z9vft98WTg/v/z2r4BJcnC+x+Z06diZ8nC+fXDi
5PO+CnB+7dOH092OIfitkZ/qHnkowvn6z66mXDmE4HeeU3BItFKC89fO+P1X
aA+CX1y9cpeUqTKcz+LwPNJ9B4LvktDzjs9SBc5Xm8nSpLMRwb+8medHnrEq
nK/0/HkO+1oEX7FM67qVihoiPTz7ozx5KYIfWrAo31FOHc7vvn19rshCBD85
/sEpW2kNhH67gLeMkxF8G4aAT69ENOF8g1tK3zT7EPx3U1vv9Apqwfkxa/13
9ExC8HPuvpn0kEsbznd7LxkQ3YvgH5aU4tFm14Hz389v3Du1DsF/xl4ZqMqg
C+fXdzg/4apE8CU+sOa17kHwN4af+P7/P4IPADyoY2Q=
      "]]}, 
    {RGBColor[0.5, 0, 0.5], Thickness[Tiny], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbb3wngIDA4dDco1x75GANAehrmW1Rh8R/FdFebdS
HnHC+YdO28rFvuWG85XbI2PXXuWF8502ChVlbuGH8103tnbcuSsA5+tZrwg1
uCAI56/pePX87DUhOL+z93fKwhvCcP6qw5vuK5wUgfMT9nbKvzorCudHvWCL
jT8oBudvPhXUyrVBHM5fWLCv6P8mCTj/svuF2AVLJOH8WY8Y+bpXScH5B0yY
Vq5eLQ3na+9Y4VgxWwbB/583v2++LJyfX377V8AkOTjfY3O6dOxMeTjfPjhx
8nlfBTi/9unD6W7HEPzWyE91jzwU4Xz9Z1dTrhxC8DvPKTgkWinB+Wtn/P4r
tAfBL65euUvKVBnOZ3F4Hum+A8F3Seh5x2epAuerzWRp0tmI4F/ezPMjz1gV
zld6/jyHfS2Cr1imdd1KRQ2RHp79UZ68FMEPLViU7yinDud3374+V2Qhgp8c
/+CUrbQGQr9dwFvGyQi+DUPAp1cimnC+wS2lb5p9CP67qa13egW14PyYtf47
eiYh+Dl330x6yKUN57u9lwyI7kXwD0tK8Wiz68D57+c37p1ah+A/Y68MVGXQ
hfPrO5yfcFUi+BIfWPNa9yD4G8NPfP//H8EHAOGZYzA=
      "]]}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdyc8rw3Ecx/F3Trhw2EHLAWnxTV9fxjD7bu8N+863iMXJjWRpJSlRO7iw
pVaOk3LeH7CiFCMLK0r8B+pz8L0p5TQ/+r5Te73q3btHz87ljeRqAxEZv/f3
3TWy3nRsr/s97LqVq7Vn8/3SEHu4fNgy87kSFbfx4631bWQS4nbWSmv55v45
cQfrH6eZRTsp7uLK5t1WyrHF3eyLxQu7TlDs4+zT7PyBo4l7eMnMneUdr1jj
m5NyoKTOI677+KW3eHSlimKdF962oxVVEBscqr1671VOPMDpi+vsg9oRD/LX
vhWuqpTYz1S3IfAwOAAeAY+Cx8BB8Dg4BDbBYXAEzPXeA1MUOphi0ME0AR1M
k9DBNAUdTHHoYLKggykBHUzT//4BnfZb0A==
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      PointBox[{{3., 5.050210157003944}, {4., 252.5105078501972}, {5., 
       252.5105078501972}, {6., 247.46029769319327`}, {7., 
       257.56071800720116`}, {8., 232.30966722218145`}, {9., 
       222.20924690817355`}, {10., 262.6109281642051}, {11., 
       247.46029769319327`}, {12., 242.4100875361893}, {13., 
       247.46029769319327`}, {14., 242.4100875361893}, {15., 
       252.5105078501972}, {16., 267.661138321209}, {17., 
       303.01260942023663`}, {18., 308.0628195772406}}]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->
   NCache[{{Log[2]^(-1) Log[50 10^Rational[1, 2] Pi]}, {}}, {{
     8.956316366690725}, {}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{3., 14.99999975510204}, {0, 400}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.678521456349325*^9, 3.6785214710031*^9}, {
   3.678521586253087*^9, 3.6785216024910707`*^9}, {3.6787007053555307`*^9, 
   3.678700714348737*^9}, 3.678701950710291*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eLLmax", "[", 
  SuperscriptBox["10", 
   RowBox[{"-", "10"}]], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"MEKbelow10", ",", "Below10gs"}], "}"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5000"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"estGS10", ",", " ", "estRUS10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3", ",", "20"}], "}"}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Thin", ",", "Orange"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Thin", ",", "Purple"}], "}"}]}], "}"}]}], ",",
     " ", 
    RowBox[{"PlotRange", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5000"}], "}"}]}], ",", " ", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Lcutoff", "[", 
         SuperscriptBox["10", 
          RowBox[{"-", "10"}]], "]"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"%", ",", "%%"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6781874148029213`*^9, 3.678187467427095*^9}, {
  3.678194804029272*^9, 3.678194805801855*^9}, {3.678205473463002*^9, 
  3.678205568399579*^9}, {3.678205649316333*^9, 3.678205650618909*^9}, {
  3.678205722751134*^9, 3.678205723605524*^9}, {3.6782063315544033`*^9, 
  3.678206343919737*^9}, {3.678239558478421*^9, 3.678239558756645*^9}, {
  3.678240979399159*^9, 3.678240979861273*^9}, {3.678294795924955*^9, 
  3.678294805909439*^9}, {3.678298993431418*^9, 3.678299008540017*^9}, {
  3.678449294560872*^9, 3.678449296800866*^9}, {3.678521474698402*^9, 
  3.678521474954401*^9}, {3.6785215125738277`*^9, 3.678521512683896*^9}, {
  3.6785215492295933`*^9, 3.678521582238378*^9}, {3.678700730776731*^9, 
  3.6787007346453133`*^9}}],

Cell[BoxData["34.870777078345945`"], "Output",
 CellChangeTimes->{{3.678187417727627*^9, 3.678187467699813*^9}, 
   3.678193486339368*^9, 3.678194367699009*^9, {3.678194589784176*^9, 
   3.6781945940023108`*^9}, 3.678194771200934*^9, 3.678194806334456*^9, 
   3.678195189352621*^9, {3.678205521809544*^9, 3.678205568902927*^9}, 
   3.678205651169903*^9, {3.6782057193525352`*^9, 3.6782057241787987`*^9}, 
   3.678206354874406*^9, 3.678209226604363*^9, 3.6782390174964333`*^9, 
   3.67823955912421*^9, 3.678240764288228*^9, 3.678240980619174*^9, 
   3.678241144721134*^9, 3.678293566302223*^9, 3.678294744874105*^9, {
   3.6782947982349854`*^9, 3.678294806740919*^9}, {3.678299000460327*^9, 
   3.678299008772287*^9}, 3.6783060875222063`*^9, 3.678431216866323*^9, 
   3.6784436876457663`*^9, 3.678444397652763*^9, 3.678445487218748*^9, 
   3.6784462359611473`*^9, 3.678446285401759*^9, 3.6784471205714703`*^9, 
   3.678453178293757*^9, 3.678454272458376*^9, 3.678468961637602*^9, 
   3.678517902779998*^9, 3.6785214753899593`*^9, 3.678521513096339*^9, 
   3.6785215514596767`*^9, 3.678700735097765*^9, 3.678701950727374*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.678187417695513*^9, 3.6781874676777687`*^9}, 
   3.6781934863186607`*^9, 3.67819436766648*^9, {3.678194589750309*^9, 
   3.678194593969899*^9}, 3.678194771165758*^9, 3.678194806302306*^9, 
   3.6781951893080187`*^9, {3.678205521771017*^9, 3.678205568859804*^9}, 
   3.678205651128646*^9, {3.6782057193064537`*^9, 3.678205724133246*^9}, 
   3.678206354825493*^9, 3.678209226569726*^9, 3.678239017445045*^9, 
   3.678239559080634*^9, 3.678240764245935*^9, 3.6782409805693893`*^9, 
   3.678241144660461*^9, 3.678293566265957*^9, 3.6782947448200073`*^9, {
   3.6782947981828527`*^9, 3.678294806695004*^9}, {3.678299000514955*^9, 
   3.678299008831937*^9}, 3.6783060875709143`*^9, 3.678431216918997*^9, 
   3.6784436876945763`*^9, 3.678444397699959*^9, 3.678445487269926*^9, 
   3.678446236011017*^9, 3.678446285449141*^9, 3.678447120660676*^9, 
   3.67845317834525*^9, 3.678454272512828*^9, 3.67846896168719*^9, 
   3.678517902832814*^9, 3.6785214754455137`*^9, 3.678521513152059*^9, 
   3.6785215515168753`*^9, 3.678700735150297*^9, 3.678701950772376*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0.5, 0], Thickness[Tiny], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvW/nBD0GBg4HtQvWeWujNjvMdGY02hTKCeeXnC00
TVnNBecHdF9/5TyBF87fvr+knFVJAM5/NEmJTaFUEM5X2C2U8+OJEJxf/y+i
0sVGBM7/MO1hrN8GUTi/joPfv19WHM7XmTrpuXORBJz/tiwifNtjSTj/fHFJ
3hwbaTj/rKfppJ19MnD+vRKL3il/ZeF8gd0T9R8Hy8P52qunXSlPVoDzY55u
mz5TUhHOl9Vt0is9jOBnzH+3YX21EpzvLM/GvkRdGc5ffnKfx/eHCP7MBycF
ns1QgfNlWBvW9DmrwvkaIdeNp/1B8I9uuNkXvlINET6VegVbgtTh/CW5KrYF
XBpw/su8o3efbkXwt89iz9qVrwnnCxvPqdFS04Lz/9+4nRRyAcEvXbnH5G6H
Npxf3e5xS95UB87nv6TG9u8ugq/rvkzWeqounH/75AUOIwc9hH3lc+63/0Tw
bxsKd01fpg/nz9DJi1XUMIDzO0IXZ6u1IPgOrOuSOW4h+LZenRclzQ3h/Maj
vUyVkxD83uPpslufI/j34oTWKbgYwfnfayZpZM5C8MMvWqf9f4fg/961VfKo
lzEifrVZt6cvQPAlumbeML6A4J94ofvr/38EHwBGvmrP
      "]]}, 
    {RGBColor[0.5, 0, 0.5], Thickness[Tiny], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvW/nBD0GBg6Hg6GZUzP75jvMdGY02hTKCeeXnC00
TVnNBecHdF9/5TyBF87fvr+knFVJAM5/NEmJTaFUEM5X2C2U8+OJEJxf/y+i
0sVGBM7/MO1hrN8GUTi/joPfv19WHM7XmTrpuXORBJz/tiwifNtjSTj/fHFJ
3hwbaTj/rKfppJ19MnD+vRKL3il/ZeF8gd0T9R8Hy8P52qunXSlPVoDzY55u
mz5TUhHOl9Vt0is9jOBnzH+3YX21EpzvLM/GvkRdGc5ffnKfx/eHCP7MBycF
ns1QgfNlWBvW9DmrwvkaIdeNp/1B8I9uuNkXvlINET6VegVbgtTh/CW5KrYF
XBpw/su8o3efbkXwt89iz9qVrwnnCxvPqdFS04Lz/9+4nRRyAcEvXbnH5G6H
Npxf3e5xS95UB87nv6TG9u8ugq/rvkzWeqounH/75AUOIwc9hH3lc+63/0Tw
bxsKd01fpg/nz9DJi1XUMIDzO0IXZ6u1IPgOrOuSOW4h+LZenRclzQ3h/Maj
vUyVkxD83uPpslufI/j34oTWKbgYwfnfayZpZM5C8MMvWqf9f4fg/961VfKo
lzEifrVZt6cvQPAlumbeML6A4J94ofvr/38EHwAOK3tD
      "]]}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdz1sow2EYx/GXKy2iuECSU8b8Y87msP3mOEVJWO6klAs1VormYjk1w4Vy
qlEumRUpSqTIoZYUOV1oORQxlHIhJK/+D+V96unp0/fqiW40VTf5MsbUfH+u
PH5w7C/dGcMKITsIaeYY7cRuPTkEK3Hzn4/jTeRQuBaan07eTeQIbN6OwGe4
nRyFZ8eGWW23kGMgOdsvlzut5Djolmo9BmUPOR7KqnO7M7KPnIBA79SWwt1P
VsEjVW735tvIErrrUnfOXAPkZHz1KaY+KuxkNYL9DQFZjkFyKowzsR9vO0Pk
NNTPJXN3kdOxN53D3ULOwL1Fs5ZoyyZn4sis51aSs9B2EW8aWX/Ryc6G2yxx
X5Fz8FA0FjxqnyVrsKpZtNzktpJzkfC8wt1AzkOD6+RgzKsi56MqwsMdTi5A
ec01t4KshZSy/+q+ndXK1uH05pB7kgwkbRxz22RbgdqkU+4O6np4r37cTF1P
f/1O4X9bBbMioQtmxUIXzEqELpiVCl0wKxO6YGYQumBW/udvgG+ikg==
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQDQEcDrPPbHoeLunkAOELOPidPDnr3LbVUL6Iw+Z4
9qiZ7mugfAk0vgyaegWHp1rLdv7rh8krOTRMyfhl/B8mr4KmXg1NXsNB5p+W
dWYejK+FZp8OGl8PzTwDNHlDNPcYoak3RlNvgsY3dWiZ4ydjOXUVlG+Gpt/c
oban6YZe5loo38JhfbiixZSNML6lw0OlA9N//oTxrRzuSd0q/ZK8Hsq3dnDa
KG66/wuMb+NgZRftNUluA5Rv65DL+Wvl9zQY385htb+1WL80TL29w/wrMzhj
18PkHRwuzTfPPPQdym9wcGDJvnZC3WEjVN7RgSn9sbnq140OANR5kJo=
       
       "]]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->
   NCache[{{Log[2]^(-1) Log[50000 Pi]}, {}}, {{17.261136603909133`}, {}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{3., 19.999999653061224`}, {0, 5000}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.678187417727627*^9, 3.678187467699813*^9}, 
   3.678193486339368*^9, 3.678194367699009*^9, {3.678194589784176*^9, 
   3.6781945940023108`*^9}, 3.678194771200934*^9, 3.678194806334456*^9, 
   3.678195189352621*^9, {3.678205521809544*^9, 3.678205568902927*^9}, 
   3.678205651169903*^9, {3.6782057193525352`*^9, 3.6782057241787987`*^9}, 
   3.678206354874406*^9, 3.678209226604363*^9, 3.6782390174964333`*^9, 
   3.67823955912421*^9, 3.678240764288228*^9, 3.678240980619174*^9, 
   3.678241144721134*^9, 3.678293566302223*^9, 3.678294744874105*^9, {
   3.6782947982349854`*^9, 3.678294806740919*^9}, {3.678299000460327*^9, 
   3.678299008772287*^9}, 3.6783060875222063`*^9, 3.678431216866323*^9, 
   3.6784436876457663`*^9, 3.678444397652763*^9, 3.678445487218748*^9, 
   3.6784462359611473`*^9, 3.678446285401759*^9, 3.6784471205714703`*^9, 
   3.678453178293757*^9, 3.678454272458376*^9, 3.678468961637602*^9, 
   3.678517902779998*^9, 3.6785214753899593`*^9, 3.678521513096339*^9, 
   3.6785215514596767`*^9, 3.678700735097765*^9, 3.6787019507978067`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "[", "k_", "]"}], "=", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["\[Pi]", 
     SuperscriptBox["2", "k"]], ")"}], "2.0"]}], "\[IndentingNewLine]", 
 RowBox[{"g", "[", "10", "]"}]}], "Input",
 CellChangeTimes->{{3.678466725187685*^9, 3.678466778433124*^9}}],

Cell[BoxData[
 RowBox[{"9.\
869604401089358618834490999876151135313699407240790626413349376220044822419205\
243001773403718552231824025913774023144077772348079569499`99.36759740080917", 
  " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox["2", 
     RowBox[{"-", "k"}]], ")"}], "2.`100."]}]], "Output",
 CellChangeTimes->{{3.678466748986867*^9, 3.6784667788619223`*^9}, 
   3.678468961788665*^9, 3.678517902877677*^9, 3.678701950824666*^9}],

Cell[BoxData["9.\
412388230409010523638239860416556487382602126351156832135533691616101095599370\
234491132167547752601455713189863227027967235897141`98.74106586611936*^-6"], \
"Output",
 CellChangeTimes->{{3.678466748986867*^9, 3.6784667788619223`*^9}, 
   3.678468961788665*^9, 3.678517902877677*^9, 3.678701950829743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eLLmax", "[", 
  SuperscriptBox["10", 
   RowBox[{"-", "15"}]], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"{", 
    RowBox[{"MEKbelow15", ",", "Below15gs"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{"estGS15", ",", " ", "estRUS15"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3", ",", "30"}], "}"}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Thin", ",", "Orange"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Thin", ",", "Purple"}], "}"}]}], "}"}]}], ",",
     " ", 
    RowBox[{"PlotRange", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "15000"}], "}"}]}], ",", " ", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Lcutoff", "[", 
         SuperscriptBox["10", 
          RowBox[{"-", "15"}]], "]"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p3", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"%", ",", "%%"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.678187489411767*^9, 3.678187555062004*^9}, {
   3.6781948128937817`*^9, 3.678194814394261*^9}, {3.678195240923615*^9, 
   3.6781952409853363`*^9}, 3.67820574018404*^9, {3.6782057923789*^9, 
   3.6782057953600903`*^9}, {3.6782060170551367`*^9, 3.678206017421447*^9}, {
   3.678206333889895*^9, 3.678206349311908*^9}, {3.678239553429927*^9, 
   3.678239553580277*^9}, {3.678294785507497*^9, 3.6782947864674873`*^9}, {
   3.678299016148479*^9, 3.678299018076226*^9}, {3.678449299568611*^9, 
   3.6784493017770433`*^9}, {3.678521479020914*^9, 3.678521479338485*^9}, {
   3.678521518332068*^9, 3.678521518604151*^9}, {3.678521557021296*^9, 
   3.678521557709536*^9}, {3.678700739669545*^9, 3.678700743333721*^9}}],

Cell[BoxData["51.480417552782754`"], "Output",
 CellChangeTimes->{{3.678187494892324*^9, 3.678187555545197*^9}, 
   3.678193486424317*^9, 3.6781945959159327`*^9, 3.6781947694829884`*^9, {
   3.67819481485117*^9, 3.678194824858233*^9}, 3.6781951923737297`*^9, 
   3.678195241537333*^9, 3.678205795844486*^9, 3.678206017941505*^9, 
   3.678206349697364*^9, 3.6782092267099733`*^9, 3.678239017621626*^9, 
   3.6782395540296164`*^9, 3.678240764407784*^9, 3.678241144856069*^9, 
   3.67829356639808*^9, 3.678294745005739*^9, 3.678294787166978*^9, 
   3.678299018324265*^9, 3.678306087636496*^9, 3.6784312172783117`*^9, 
   3.678443687832654*^9, 3.678444397890697*^9, 3.678445487399826*^9, 
   3.678446236154778*^9, 3.678446285575699*^9, 3.678447120920616*^9, 
   3.678453178428795*^9, 3.678454272571905*^9, 3.6784689618388367`*^9, 
   3.6785179028992567`*^9, 3.678521479745078*^9, 3.678521519048346*^9, 
   3.678521558583289*^9, 3.678700744379331*^9, 3.678701950844687*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.678187494868434*^9, 3.678187555522664*^9}, 
   3.6781934864027157`*^9, 3.678194595886301*^9, 3.678194769454339*^9, {
   3.6781948148255463`*^9, 3.678194824827785*^9}, 3.678195192345355*^9, 
   3.678195241509779*^9, 3.6782057958109093`*^9, 3.6782060178964767`*^9, 
   3.6782063496515417`*^9, 3.6782092266795263`*^9, 3.678239017575227*^9, 
   3.6782395539488077`*^9, 3.6782407643586617`*^9, 3.678241144806139*^9, 
   3.678293566369816*^9, 3.678294744953816*^9, 3.678294787124113*^9, 
   3.678299018382989*^9, 3.6783060876910067`*^9, 3.678431217368051*^9, 
   3.678443687880604*^9, 3.6784443980137663`*^9, 3.678445487453079*^9, 
   3.67844623621911*^9, 3.67844628562589*^9, 3.678447121010648*^9, 
   3.6784531784796743`*^9, 3.678454272629601*^9, 3.6784689618892527`*^9, 
   3.6785179029517107`*^9, 3.678521479798994*^9, 3.678521519103427*^9, 
   3.678521558639038*^9, 3.678700744474222*^9, 3.6787019508928127`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0.5, 0], Thickness[Tiny], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfeTVF08GBg6H956irQpfTjus2LZt1kY5Lji/p6ni
dZItD5xv2cp6iCNbAM5n28HCmTxBCM7PZA9d8G2VCJx/+5yOscFnMThfrXXX
gRwRSTi/YfN5T/9kaTi/4J+pcvZyWTjfyiLoe+cReTif82tV8nJ2RTg/6ehy
j25JJYR7VP5e5VZThvM32YklxnuqwPmnA7oyTSJV4fzXcofy79Srwflh1Upy
igvV4Xy983c9n6/TgPN578cUN1zWhPMjn5lJzX6iBeevXXllXwePDpzv83sW
t7C+Lpwf4bLnqpydHpyf7blw7t9kfTj/26KCj3rWBnB+9AuVjLUHEfwj3Ltj
pwYbwvlPVv0T3HcbwWfXUHENyDeC8wPexJ4xYDCG8/11XIWC2hH8IC++63ck
TeB87ictUSsWIfivjvAbHdIwhfPPNtd0uO5C8NP2TZvL6WQG5zNfn2RofhXB
D8u2aVkaZw7nn3f7pZX0FMH3ZpgV0FFuAefXmT43ef8fwd/qITZj/2RLOF9w
caT/PRUrOF+50uuo7RoE31JXdhebvTUiPcTOzRU4geD/uGxYmuFnA+e/01jx
W/MBgj/r52kHnQxbOF9h3TFpsS0I/vKkg9/+/0fwATbdd6o=
      "]]}, 
    {RGBColor[0.5, 0, 0.5], Thickness[Tiny], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfeTVF08GBg6HxSme0tWdWxxWbNs2a6McF5zf01Tx
OsmWB863bGU9xJEtAOez7WDhTJ4gBOdnsocu+LZKBM6/fU7H2OCzGJyv1rrr
QI6IJJzfsPm8p3+yNJxf8M9UOXu5LJxvZRH0vfOIPJzP+bUqeTm7IpyfdHS5
R7ekEsI9Kn+vcqspw/mb7MQS4z1V4PzTAV2ZJpGqcP5ruUP5d+rV4PywaiU5
xYXqcL7e+buez9dpwPm892OKGy5rwvmRz8ykZj/RgvPXrryyr4NHB873+T2L
W1hfF86PcNlzVc5OD87P9lw492+yPpz/bVHBRz1rAzg/+oVKxtqDCP4R7t2x
U4MN4fwnq/4J7ruN4LNrqLgG5BvB+QFvYs8YMBjD+f46rkJB7Qh+kBff9TuS
JnA+95OWqBWLEPxXR/iNDmmYwvlnm2s6XHch+Gn7ps3ldDKD85mvTzI0v4rg
h2XbtCyNM4fzz7v90kp6iuB7M8wK6Ci3gPPrTJ+bvP+P4G/1EJuxf7IlnC+4
ONL/nooVnK9c6XXUdg2Cb6kru4vN3hqRHmLn5gqcQPB/XDYszfCzgfPfaaz4
rfkAwZ/187SDToYtnK+w7pi02BYEf3nSwW///yP4ALncWtI=
      "]]}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1y1tIk3EYx/G3XVh5FWRkUVGRqVnDVtuatvlz6g5RmhJkF4GtTBeKGoad
tiYavGoXhvN1E4Jlm64TBRqtaYwIiSK8ieomgzwlSGGHu0FU//e3Bx4ePnx5
trmaqmo1kiTl/9v/V51V6L47drgwWAnVa3Du9cNpQ0UdnYGxtJ/20LtWOhNt
IVef9pSX3gSp+b5mMtlJb4XuladFcfbQ2/HyfOJIPNZL70D8+IfpjuE+eica
szObR3IG6BxceHF6yt0wSO+CvPKPPjFzi96Nr74NzyojIVqLt+2jye/fbtP5
WErG5vTlQ/ReOH7I1vHNd2gd7N5fE2cGU96Hzy5ZWVEfpvcjy2DbY8mN0Ho8
qqq79ziR6gYYlstXx7pS3Qh3Q/jE/KFh+gCOxXuUvNGUTfAbn0b960boArR9
yghXnwzShbgq3EUfhEf8n6XNqG5RZo2XLLQFNcJaugi1wltowLP4YECT9r5I
0Ae0C0+qlorRIfyEvRidwhF2K64L97Nb4e51jufK2ewlaBRez16C5XRd082J
Lxa1lyLLFFrr746q9pUiTzjAXgZl6PmV2YIa9jIEhY+y22C6sTDVv7SR3Qaz
cDq7Ha2Bj7/fLETNarfjsnBAteSAR1hmd8ArfJHdiWvC9ea/KLTaaA==
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAwBGIQDQEcDl0rt/hYzwx0gPAFHNZue1w7cf4RKF/EIaRT
LPvbUxhfwoFRofbL4UMwvozD8k/rH2pwHoXyFdD0KzlsqRKX+mUK46ug6VdD
U6/hwP5kwwSdSBhfyyHK14s9vgbG10GT10MzzwBNvSGa+UZofGM0vgmae03R
5M3Q+OZo7rFACy9LNPdZoam3RjPPBk29LRrfDs18ewe+FU90pr4/DOU7OHye
Lrrn01RofDQ4OPgefXSu1x8WP44Oby4/lO/6D5N3RFXP4ORgb1s9bY/SMai8
k8NT/nXNiplQPoOzw33vquc7LsHknR1utLt5B9gch8q7oMm7OJz6f0+onv8E
VN7VQUV3jarUSaj6BleHVrm1V2QlYfrdHGQzKzo3GkHVN7g5CDwUCHzAehIq
7+6QxXcvuXo/TN7dQXypy1uPOTDzPVDVN3g4rNS+w1oifwoq7+ng/4/v841U
KL/B02FR+opM7s5TDgDzfug1
       "]]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->
   NCache[{{Log[2]^(-1) Log[5000000 10^Rational[1, 2] Pi]}, {}}, {{
     25.565956841127537`}, {}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{439.61328125, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0., 29.99999944897959}, {0, 15000}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.678187494892324*^9, 3.678187555545197*^9}, 
   3.678193486424317*^9, 3.6781945959159327`*^9, 3.6781947694829884`*^9, {
   3.67819481485117*^9, 3.678194824858233*^9}, 3.6781951923737297`*^9, 
   3.678195241537333*^9, 3.678205795844486*^9, 3.678206017941505*^9, 
   3.678206349697364*^9, 3.6782092267099733`*^9, 3.678239017621626*^9, 
   3.6782395540296164`*^9, 3.678240764407784*^9, 3.678241144856069*^9, 
   3.67829356639808*^9, 3.678294745005739*^9, 3.678294787166978*^9, 
   3.678299018324265*^9, 3.678306087636496*^9, 3.6784312172783117`*^9, 
   3.678443687832654*^9, 3.678444397890697*^9, 3.678445487399826*^9, 
   3.678446236154778*^9, 3.678446285575699*^9, 3.678447120920616*^9, 
   3.678453178428795*^9, 3.678454272571905*^9, 3.6784689618388367`*^9, 
   3.6785179028992567`*^9, 3.678521479745078*^9, 3.678521519048346*^9, 
   3.678521558583289*^9, 3.678700744379331*^9, 3.678701950920372*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eLLmax", "[", 
  SuperscriptBox["10", 
   RowBox[{"-", "20"}]], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"{", 
    RowBox[{"MEKbelow20", ",", "Below20gs"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{"estGS20", ",", "estRUS20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3", ",", "40"}], "}"}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Thin", ",", "Orange"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Thin", ",", "Purple"}], "}"}]}], "}"}]}], ",",
     " ", 
    RowBox[{"PlotRange", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "35000"}], "}"}]}], ",", " ", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Lcutoff", "[", 
         SuperscriptBox["10", 
          RowBox[{"-", "20"}]], "]"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p4", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"%", ",", "%%"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.678205754958386*^9, 3.678205766023287*^9}, {
  3.6782058016174088`*^9, 3.678205804728156*^9}, {3.678206505017267*^9, 
  3.6782065149108963`*^9}, {3.6782390603575583`*^9, 3.6782390663774023`*^9}, {
  3.67823954401241*^9, 3.6782395490519743`*^9}, {3.678294764618842*^9, 
  3.6782947662455263`*^9}, {3.6782990286447763`*^9, 3.678299030972671*^9}, {
  3.6782999131309032`*^9, 3.678299947748743*^9}, {3.678449305553113*^9, 
  3.678449307808846*^9}, {3.678453867362216*^9, 3.678453867457554*^9}, {
  3.678521483133687*^9, 3.6785214836267033`*^9}, {3.6785215232765427`*^9, 
  3.6785215234678087`*^9}, {3.678521566270192*^9, 3.678521567117776*^9}, {
  3.678700749078887*^9, 3.678700751381949*^9}}],

Cell[BoxData["68.09005802721957`"], "Output",
 CellChangeTimes->{
  3.6782058091027412`*^9, {3.6782064910236692`*^9, 3.678206515358961*^9}, 
   3.678209226807518*^9, 3.678239017736183*^9, {3.678239061851302*^9, 
   3.678239067191607*^9}, {3.6782395450055656`*^9, 3.678239549603322*^9}, 
   3.678240764553878*^9, 3.678241144985166*^9, 3.678293566541081*^9, {
   3.6782947451959677`*^9, 3.6782947669648542`*^9}, 3.678298746456992*^9, 
   3.6782990314192877`*^9, 3.678299916738965*^9, 3.678299948479808*^9, 
   3.678306087781756*^9, 3.678431217629842*^9, 3.678443688016673*^9, 
   3.678444398082992*^9, 3.678445487551049*^9, 3.67844623631072*^9, 
   3.678446285736685*^9, 3.6784471213123426`*^9, 3.678453178539578*^9, 
   3.678453867717703*^9, 3.67845427271523*^9, 3.678468961989435*^9, 
   3.6785179030859413`*^9, 3.678521484011487*^9, 3.6785215239052353`*^9, 
   3.678521567565238*^9, 3.6787007517982407`*^9, 3.678701950937564*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"N", "::", "precsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Requested precision \
\[NoBreak]\\!\\(\\*RowBox[{\\\"16\\\"}]\\)\[NoBreak] is smaller than \
$MinPrecision. Using $MinPrecision instead. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/precsm\\\", ButtonNote -> \
\\\"N::precsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.678205808982978*^9, {3.6782064909940434`*^9, 3.678206515329029*^9}, 
   3.678209226778181*^9, 3.678239017692376*^9, {3.678239061819037*^9, 
   3.678239067148883*^9}, {3.6782395449743147`*^9, 3.678239549567443*^9}, 
   3.67824076450846*^9, 3.678241144937022*^9, 3.678293566516581*^9, {
   3.678294745151973*^9, 3.6782947669322*^9}, 3.6782987464225388`*^9, 
   3.67829903148705*^9, 3.678299916812347*^9, 3.678299948546747*^9, 
   3.6783060878283167`*^9, 3.678431217716651*^9, 3.678443688065716*^9, 
   3.6784443981287193`*^9, 3.678445487631592*^9, 3.678446236359048*^9, 
   3.678446285784877*^9, 3.678447121361104*^9, 3.67845317858447*^9, 
   3.6784538677663*^9, 3.678454272762557*^9, 3.678468962038672*^9, 
   3.6785179031310663`*^9, 3.6785214840608053`*^9, 3.678521523960693*^9, 
   3.678521567620866*^9, 3.678700751857808*^9, 3.678701950982583*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0.5, 0], Thickness[Tiny], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfVo6MpWBgcPhjVnADuMl9x12aOYwb3zOBecvMa9f
mHieF84/5TK/7z2vEJwfumHKrAP/ROD8D9XtVmcfiMP50x65/UpnlIbzz3HL
cEx9Iwvnc7y4J6XRrQDnG1atq14soQTnL37bwZzRrQznz17nObtYVhXOvxMg
GnViihqcr7r4/qNdLBpw/henCdVfJmvC+TxHvK3LObTh/JWT3nI5ztGB8/0E
+5as0NCD820LLVMjZ+nD+ZH9T2etmGqACK9rm8VOBhjC+TddSqV6pY3g/H9c
ZswLHiH4Jxxr6sPnGCPCb/7W5k2pJnB+W26J9CZFUzh/92SjGQy3EPzNDx7P
+bTQDM4PmCdl2hljDudvaHIJPaxmAeeL7M+N8nmL4MvkyHyuXGYJ5z+33yfs
nW8F54e3PD1+QMsazj+twJPY+gjBZ3yi2vR2pQ0i/MWPmv1KtoXzq4rCi1fp
2sH5e2zznf+/RPCZEtt+LFpkj/Bv6AmpUlMHOP+ukQDz60kI/rTFgeuNfiD4
gQeEzi2MdoTz46ZOM0vegeCf+Suc/E3GCc7vlQu5ebsKwQ94LXzoxTUEv8T7
bN5xK2c4/1WyZ+qP6Qi+2MtK/T+nEXznvFU///9H8AGdsYw3
      "]]}, 
    {RGBColor[0.5, 0, 0.5], Thickness[Tiny], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfVo6MpWBgcNBY9Hzsvtnjjrs0Mxh3vicC85fYl6/
MPE8L5x/ymV+33teITg/dMOUWQf+icD5H6rbrc4+EIfzpz1y+5XOKA3nn+OW
4Zj6RhbO53hxT0qjWwHON6xaV71YQgnOX/y2gzmjWxnOn73Oc3axrCqcfydA
NOrEFDU4X3Xx/Ue7WDTg/C9OE6q/TNaE83mOeFuXc2jD+SsnveVynKMD5/sJ
9i1ZoaEH59sWWqZGztKH8yP7n85aMdUAEV7XNoudDDCE82+6lEr1ShvB+f+4
zJgXPELwTzjW1IfPMUaE3/ytzZtSTeD8ttwS6U2KpnD+7slGMxhuIfibHzye
82mhGZwfME/KtDPGHM7f0OQSeljNAs4X2Z8b5fMWwZfJkflcucwSzn9uv0/Y
O98Kzg9veXr8gJY1nH9agSex9RGCz/hEtentShtE+IsfNfuVbAvnVxWFF6/S
tYPz99jmO/9/ieAzJbb9WLTIHuHf0BNSpaYOcP5dIwHm15MQ/GmLA9cb/UDw
Aw8InVsY7Qjnx02dZpa8A8E/81c4+ZuME5zfKxdy83YVgh/wWvjQi2sIfon3
2bzjVs5w/qtkz9Qf0xF8sZeV+n9OI/jOeat+/v+P4AMASPWxYw==
      "]]}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw10F1I03EUxvFtgVppGKz3JWkxYpWsWm5ttT1ua82omaImQS+EC0vIhDS2
m+ZMQoosqLVaC1aukC1h2GCotTTUqKibgnbRiMyKKCGSjOqi4v/8DhwOH753
p/hQc7VbIZPJtP/2/5UmD0N+m1Gbux+SC5Ea9wSiTW20Esnf+lgw20EvxszU
7nsH55+nVUg3Pp/pUV2mV8A1O645FQnRJWhIOTwrwxF6FeqDvYq+q1FajWD1
056dJ3vp1TAevZn5qOijNbAq2xNfrQl6LbzdDe7O7n66FNacyKTySZLWoskh
P3NXl6LXw+8uD+0bHqA3oENb0HUjMURvRNmEVW2qfUDrEH5huNB1LE1vwvdl
lY32OQ/pMtyednpb9wrr8efb50WaVmEDas6lP/jGhDfDW5TJHpcP00YU14TX
vXIJmzAofxswXBfeAu/C+9emxoW3Ytad7J6qBSO0GSfibcEvOmELQrEKVaVf
GLCYnlXlPaZ9gP3H0tClgkfs5ajL15nG3vF/PuFb7FZkf849UPvrIrtwO7uN
bmG3oXCXK3d5VM1uR/5kZmRJ87RF6sLvJcu2oeRNbMfrl4PswjF2B04PnA2s
6T/MLlzHvh1HWgITek8pu3ARu5Oex+5E56f4FUXOqFnqFXTS/BdLIdL2
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAwBGIQDQEcDnuanK0M2OMcIHwBhwVVXrXTwq9D+SIOsuYC
vv2WML6EwzLG/XeXTIbxZdDkFRxWdxjbbT4P4yuh8VUclPe1rJ1bCuOrodmn
gcbXcpj9+apMhzSMr4OmXw9NvQGaewzR3GuEJm+MJm+CJm+KZr4Zmv3maPot
0PRboqm3QjPPGo1vg2aeLRrfDs08ezS+A6r6BgcHDdefvGs2wuQd0eTR+AxO
DhIbZr9p+HsNKu+EJu+Mph+Nz+CCal+Di8NG/hXzDnLfgMq7OhgHPzp3QhPK
b3B12DZN5v95d5i8m8Me2Ynx95ph8m4OB5ewHnizHybv7nDRMvmheMlNqLy7
w5lN7xo4LaB8Bg+HO+4+i0zewOQ9HK4fuO6otgEm7+nwPNQ0OTDlFlTeEy4P
AP3B45s=
       "]]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->
   NCache[{{Log[2]^(-1) Log[5000000000 Pi]}, {}}, {{33.87077707834594}, {}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{445.38671875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0., 39.99999924489796}, {0, 35000}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6782058091027412`*^9, {3.6782064910236692`*^9, 3.678206515358961*^9}, 
   3.678209226807518*^9, 3.678239017736183*^9, {3.678239061851302*^9, 
   3.678239067191607*^9}, {3.6782395450055656`*^9, 3.678239549603322*^9}, 
   3.678240764553878*^9, 3.678241144985166*^9, 3.678293566541081*^9, {
   3.6782947451959677`*^9, 3.6782947669648542`*^9}, 3.678298746456992*^9, 
   3.6782990314192877`*^9, 3.678299916738965*^9, 3.678299948479808*^9, 
   3.678306087781756*^9, 3.678431217629842*^9, 3.678443688016673*^9, 
   3.678444398082992*^9, 3.678445487551049*^9, 3.67844623631072*^9, 
   3.678446285736685*^9, 3.6784471213123426`*^9, 3.678453178539578*^9, 
   3.678453867717703*^9, 3.67845427271523*^9, 3.678468961989435*^9, 
   3.6785179030859413`*^9, 3.678521484011487*^9, 3.6785215239052353`*^9, 
   3.678521567565238*^9, 3.6787007517982407`*^9, 3.678701951008753*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lcutoff", "[", 
  SuperscriptBox["10", 
   RowBox[{"-", "10.0"}]], "]"}]], "Input",
 CellChangeTimes->{{3.678700578671609*^9, 3.678700603984797*^9}}],

Cell[BoxData["17.\
261136603909130537394876442554958214342633891885944589680570494567776846627667\
51821096350960670487720555233362861079441444314880637449`99.9506990144783"], \
"Output",
 CellChangeTimes->{{3.678700585127182*^9, 3.6787006044634333`*^9}, 
   3.678701951023266*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p3", ",", "p4"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.678521485987585*^9, 3.67852149902032*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[{{{}, {}, 
         {RGBColor[1, 0.5, 0], Thickness[Tiny], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbb3wngIDA4eDRdZLozXWZQ5CXctqjT4i+K+K8m6l
POKE8w+dtpWLfcsN5yu3R8auvcoL5zttFCrK3MIP57tubO24c1cAztezXhFq
cEEQzl/T8er52WtCcH5n7++UhTeE4fxVhzfdVzgpAucn7O2Uf3VWFM6PesEW
G39QDM7ffCqolWuDOJy/sGBf0f9NEnD+ZfcLsQuWSML5sx4x8nWvkoLzD5gw
rVy9WhrO196xwrFitgyC/z9vft98WTg/v/z2r4BJcnC+x+Z06diZ8nC+fXDi
5PO+CnB+7dOH092OIfitkZ/qHnkowvn6z66mXDmE4HeeU3BItFKC89fO+P1X
aA+CX1y9cpeUqTKcz+LwPNJ9B4LvktDzjs9SBc5Xm8nSpLMRwb+8medHnrEq
nK/0/HkO+1oEX7FM67qVihoiPTz7ozx5KYIfWrAo31FOHc7vvn19rshCBD85
/sEpW2kNhH67gLeMkxF8G4aAT69ENOF8g1tK3zT7EPx3U1vv9Apqwfkxa/13
9ExC8HPuvpn0kEsbznd7LxkQ3YvgH5aU4tFm14Hz389v3Du1DsF/xl4ZqMqg
C+fXdzg/4apE8CU+sOa17kHwN4af+P7/P4IPADyoY2Q=
           "]]}, 
         {RGBColor[0.5, 0, 0.5], Thickness[Tiny], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbb3wngIDA4dDco1x75GANAehrmW1Rh8R/FdFebdS
HnHC+YdO28rFvuWG85XbI2PXXuWF8502ChVlbuGH8103tnbcuSsA5+tZrwg1
uCAI56/pePX87DUhOL+z93fKwhvCcP6qw5vuK5wUgfMT9nbKvzorCudHvWCL
jT8oBudvPhXUyrVBHM5fWLCv6P8mCTj/svuF2AVLJOH8WY8Y+bpXScH5B0yY
Vq5eLQ3na+9Y4VgxWwbB/583v2++LJyfX377V8AkOTjfY3O6dOxMeTjfPjhx
8nlfBTi/9unD6W7HEPzWyE91jzwU4Xz9Z1dTrhxC8DvPKTgkWinB+Wtn/P4r
tAfBL65euUvKVBnOZ3F4Hum+A8F3Seh5x2epAuerzWRp0tmI4F/ezPMjz1gV
zld6/jyHfS2Cr1imdd1KRQ2RHp79UZ68FMEPLViU7yinDud3374+V2Qhgp8c
/+CUrbQGQr9dwFvGyQi+DUPAp1cimnC+wS2lb5p9CP67qa13egW14PyYtf47
eiYh+Dl330x6yKUN57u9lwyI7kXwD0tK8Wiz68D57+c37p1ah+A/Y68MVGXQ
hfPrO5yfcFUi+BIfWPNa9yD4G8NPfP//H8EHAOGZYzA=
           "]]}}, {{}, {{}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.011000000000000001`], AbsoluteThickness[1.6], 
           PointBox[CompressedData["
1:eJxdyc8rw3Ecx/F3Trhw2EHLAWnxTV9fxjD7bu8N+863iMXJjWRpJSlRO7iw
pVaOk3LeH7CiFCMLK0r8B+pz8L0p5TQ/+r5Te73q3btHz87ljeRqAxEZv/f3
3TWy3nRsr/s97LqVq7Vn8/3SEHu4fNgy87kSFbfx4631bWQS4nbWSmv55v45
cQfrH6eZRTsp7uLK5t1WyrHF3eyLxQu7TlDs4+zT7PyBo4l7eMnMneUdr1jj
m5NyoKTOI677+KW3eHSlimKdF962oxVVEBscqr1671VOPMDpi+vsg9oRD/LX
vhWuqpTYz1S3IfAwOAAeAY+Cx8BB8Dg4BDbBYXAEzPXeA1MUOphi0ME0AR1M
k9DBNAUdTHHoYLKggykBHUzT//4BnfZb0A==
            "]]}, 
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.011000000000000001`], AbsoluteThickness[1.6], 
           PointBox[{{3., 5.050210157003944}, {4., 252.5105078501972}, {5., 
            252.5105078501972}, {6., 247.46029769319327`}, {7., 
            257.56071800720116`}, {8., 232.30966722218145`}, {9., 
            222.20924690817355`}, {10., 262.6109281642051}, {11., 
            247.46029769319327`}, {12., 242.4100875361893}, {13., 
            247.46029769319327`}, {14., 242.4100875361893}, {15., 
            252.5105078501972}, {16., 267.661138321209}, {17., 
            303.01260942023663`}, {18., 308.0628195772406}}]}, {}}, {}}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{3., 0.},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->
        NCache[{{Log[2]^(-1) Log[50 10^Rational[1, 2] Pi]}, {}}, {{
          8.956316366690725}, {}}],
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
         AbsolutePointSize[6], "ScalingFunctions" -> None},
       PlotRange->{{3., 14.99999975510204}, {0, 400}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {0, 0}},
       Ticks->{Automatic, Automatic}], {192., -118.66252583997979`}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}], InsetBox[
      GraphicsBox[{{{}, {}, 
         {RGBColor[1, 0.5, 0], Thickness[Tiny], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvW/nBD0GBg4HtQvWeWujNjvMdGY02hTKCeeXnC00
TVnNBecHdF9/5TyBF87fvr+knFVJAM5/NEmJTaFUEM5X2C2U8+OJEJxf/y+i
0sVGBM7/MO1hrN8GUTi/joPfv19WHM7XmTrpuXORBJz/tiwifNtjSTj/fHFJ
3hwbaTj/rKfppJ19MnD+vRKL3il/ZeF8gd0T9R8Hy8P52qunXSlPVoDzY55u
mz5TUhHOl9Vt0is9jOBnzH+3YX21EpzvLM/GvkRdGc5ffnKfx/eHCP7MBycF
ns1QgfNlWBvW9DmrwvkaIdeNp/1B8I9uuNkXvlINET6VegVbgtTh/CW5KrYF
XBpw/su8o3efbkXwt89iz9qVrwnnCxvPqdFS04Lz/9+4nRRyAcEvXbnH5G6H
Npxf3e5xS95UB87nv6TG9u8ugq/rvkzWeqounH/75AUOIwc9hH3lc+63/0Tw
bxsKd01fpg/nz9DJi1XUMIDzO0IXZ6u1IPgOrOuSOW4h+LZenRclzQ3h/Maj
vUyVkxD83uPpslufI/j34oTWKbgYwfnfayZpZM5C8MMvWqf9f4fg/961VfKo
lzEifrVZt6cvQPAlumbeML6A4J94ofvr/38EHwBGvmrP
           "]]}, 
         {RGBColor[0.5, 0, 0.5], Thickness[Tiny], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvW/nBD0GBg6Hg6GZUzP75jvMdGY02hTKCeeXnC00
TVnNBecHdF9/5TyBF87fvr+knFVJAM5/NEmJTaFUEM5X2C2U8+OJEJxf/y+i
0sVGBM7/MO1hrN8GUTi/joPfv19WHM7XmTrpuXORBJz/tiwifNtjSTj/fHFJ
3hwbaTj/rKfppJ19MnD+vRKL3il/ZeF8gd0T9R8Hy8P52qunXSlPVoDzY55u
mz5TUhHOl9Vt0is9jOBnzH+3YX21EpzvLM/GvkRdGc5ffnKfx/eHCP7MBycF
ns1QgfNlWBvW9DmrwvkaIdeNp/1B8I9uuNkXvlINET6VegVbgtTh/CW5KrYF
XBpw/su8o3efbkXwt89iz9qVrwnnCxvPqdFS04Lz/9+4nRRyAcEvXbnH5G6H
Npxf3e5xS95UB87nv6TG9u8ugq/rvkzWeqounH/75AUOIwc9hH3lc+63/0Tw
bxsKd01fpg/nz9DJi1XUMIDzO0IXZ6u1IPgOrOuSOW4h+LZenRclzQ3h/Maj
vUyVkxD83uPpslufI/j34oTWKbgYwfnfayZpZM5C8MMvWqf9f4fg/961VfKo
lzEifrVZt6cvQPAlumbeML6A4J94ofvr/38EHwAOK3tD
           "]]}}, {{}, {{}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.011000000000000001`], AbsoluteThickness[1.6], 
           PointBox[CompressedData["
1:eJxdz1sow2EYx/GXKy2iuECSU8b8Y87msP3mOEVJWO6klAs1VormYjk1w4Vy
qlEumRUpSqTIoZYUOV1oORQxlHIhJK/+D+V96unp0/fqiW40VTf5MsbUfH+u
PH5w7C/dGcMKITsIaeYY7cRuPTkEK3Hzn4/jTeRQuBaan07eTeQIbN6OwGe4
nRyFZ8eGWW23kGMgOdsvlzut5Djolmo9BmUPOR7KqnO7M7KPnIBA79SWwt1P
VsEjVW735tvIErrrUnfOXAPkZHz1KaY+KuxkNYL9DQFZjkFyKowzsR9vO0Pk
NNTPJXN3kdOxN53D3ULOwL1Fs5ZoyyZn4sis51aSs9B2EW8aWX/Ryc6G2yxx
X5Fz8FA0FjxqnyVrsKpZtNzktpJzkfC8wt1AzkOD6+RgzKsi56MqwsMdTi5A
ec01t4KshZSy/+q+ndXK1uH05pB7kgwkbRxz22RbgdqkU+4O6np4r37cTF1P
f/1O4X9bBbMioQtmxUIXzEqELpiVCl0wKxO6YGYQumBW/udvgG+ikg==
            "]]}, 
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.011000000000000001`], AbsoluteThickness[1.6], 
           PointBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQDQEcDrPPbHoeLunkAOELOPidPDnr3LbVUL6Iw+Z4
9qiZ7mugfAk0vgyaegWHp1rLdv7rh8krOTRMyfhl/B8mr4KmXg1NXsNB5p+W
dWYejK+FZp8OGl8PzTwDNHlDNPcYoak3RlNvgsY3dWiZ4ydjOXUVlG+Gpt/c
oban6YZe5loo38JhfbiixZSNML6lw0OlA9N//oTxrRzuSd0q/ZK8Hsq3dnDa
KG66/wuMb+NgZRftNUluA5Rv65DL+Wvl9zQY385htb+1WL80TL29w/wrMzhj
18PkHRwuzTfPPPQdym9wcGDJvnZC3WEjVN7RgSn9sbnq140OANR5kJo=
            
            "]]}, {}}, {}}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{3., 0.},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->
        NCache[{{Log[2]^(-1) Log[50000 Pi]}, {}}, {{17.261136603909133`}, {}}],
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
         AbsolutePointSize[6], "ScalingFunctions" -> None},
       PlotRange->{{3., 19.999999653061224`}, {0, 5000}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {0, 0}},
       Ticks->{Automatic, Automatic}], {576., -118.66252583997979`}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}]}, {InsetBox[
      GraphicsBox[{{{}, {}, 
         {RGBColor[1, 0.5, 0], Thickness[Tiny], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfeTVF08GBg6H956irQpfTjus2LZt1kY5Lji/p6ni
dZItD5xv2cp6iCNbAM5n28HCmTxBCM7PZA9d8G2VCJx/+5yOscFnMThfrXXX
gRwRSTi/YfN5T/9kaTi/4J+pcvZyWTjfyiLoe+cReTif82tV8nJ2RTg/6ehy
j25JJYR7VP5e5VZThvM32YklxnuqwPmnA7oyTSJV4fzXcofy79Srwflh1Upy
igvV4Xy983c9n6/TgPN578cUN1zWhPMjn5lJzX6iBeevXXllXwePDpzv83sW
t7C+Lpwf4bLnqpydHpyf7blw7t9kfTj/26KCj3rWBnB+9AuVjLUHEfwj3Ltj
pwYbwvlPVv0T3HcbwWfXUHENyDeC8wPexJ4xYDCG8/11XIWC2hH8IC++63ck
TeB87ictUSsWIfivjvAbHdIwhfPPNtd0uO5C8NP2TZvL6WQG5zNfn2RofhXB
D8u2aVkaZw7nn3f7pZX0FMH3ZpgV0FFuAefXmT43ef8fwd/qITZj/2RLOF9w
caT/PRUrOF+50uuo7RoE31JXdhebvTUiPcTOzRU4geD/uGxYmuFnA+e/01jx
W/MBgj/r52kHnQxbOF9h3TFpsS0I/vKkg9/+/0fwATbdd6o=
           "]]}, 
         {RGBColor[0.5, 0, 0.5], Thickness[Tiny], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfeTVF08GBg6HxSme0tWdWxxWbNs2a6McF5zf01Tx
OsmWB863bGU9xJEtAOez7WDhTJ4gBOdnsocu+LZKBM6/fU7H2OCzGJyv1rrr
QI6IJJzfsPm8p3+yNJxf8M9UOXu5LJxvZRH0vfOIPJzP+bUqeTm7IpyfdHS5
R7ekEsI9Kn+vcqspw/mb7MQS4z1V4PzTAV2ZJpGqcP5ruUP5d+rV4PywaiU5
xYXqcL7e+buez9dpwPm892OKGy5rwvmRz8ykZj/RgvPXrryyr4NHB873+T2L
W1hfF86PcNlzVc5OD87P9lw492+yPpz/bVHBRz1rAzg/+oVKxtqDCP4R7t2x
U4MN4fwnq/4J7ruN4LNrqLgG5BvB+QFvYs8YMBjD+f46rkJB7Qh+kBff9TuS
JnA+95OWqBWLEPxXR/iNDmmYwvlnm2s6XHch+Gn7ps3ldDKD85mvTzI0v4rg
h2XbtCyNM4fzz7v90kp6iuB7M8wK6Ci3gPPrTJ+bvP+P4G/1EJuxf7IlnC+4
ONL/nooVnK9c6XXUdg2Cb6kru4vN3hqRHmLn5gqcQPB/XDYszfCzgfPfaaz4
rfkAwZ/187SDToYtnK+w7pi02BYEf3nSwW///yP4ALncWtI=
           "]]}}, {{}, {{}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.011000000000000001`], AbsoluteThickness[1.6], 
           PointBox[CompressedData["
1:eJw1y1tIk3EYx/G3XVh5FWRkUVGRqVnDVtuatvlz6g5RmhJkF4GtTBeKGoad
tiYavGoXhvN1E4Jlm64TBRqtaYwIiSK8ieomgzwlSGGHu0FU//e3Bx4ePnx5
trmaqmo1kiTl/9v/V51V6L47drgwWAnVa3Du9cNpQ0UdnYGxtJ/20LtWOhNt
IVef9pSX3gSp+b5mMtlJb4XuladFcfbQ2/HyfOJIPNZL70D8+IfpjuE+eica
szObR3IG6BxceHF6yt0wSO+CvPKPPjFzi96Nr74NzyojIVqLt+2jye/fbtP5
WErG5vTlQ/ReOH7I1vHNd2gd7N5fE2cGU96Hzy5ZWVEfpvcjy2DbY8mN0Ho8
qqq79ziR6gYYlstXx7pS3Qh3Q/jE/KFh+gCOxXuUvNGUTfAbn0b960boArR9
yghXnwzShbgq3EUfhEf8n6XNqG5RZo2XLLQFNcJaugi1wltowLP4YECT9r5I
0Ae0C0+qlorRIfyEvRidwhF2K64L97Nb4e51jufK2ewlaBRez16C5XRd082J
Lxa1lyLLFFrr746q9pUiTzjAXgZl6PmV2YIa9jIEhY+y22C6sTDVv7SR3Qaz
cDq7Ha2Bj7/fLETNarfjsnBAteSAR1hmd8ArfJHdiWvC9ea/KLTaaA==
            "]]}, 
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.011000000000000001`], AbsoluteThickness[1.6], 
           PointBox[CompressedData["
1:eJxTTMoPSmViYGAwBGIQDQEcDl0rt/hYzwx0gPAFHNZue1w7cf4RKF/EIaRT
LPvbUxhfwoFRofbL4UMwvozD8k/rH2pwHoXyFdD0KzlsqRKX+mUK46ug6VdD
U6/hwP5kwwSdSBhfyyHK14s9vgbG10GT10MzzwBNvSGa+UZofGM0vgmae03R
5M3Q+OZo7rFACy9LNPdZoam3RjPPBk29LRrfDs18ewe+FU90pr4/DOU7OHye
Lrrn01RofDQ4OPgefXSu1x8WP44Oby4/lO/6D5N3RFXP4ORgb1s9bY/SMai8
k8NT/nXNiplQPoOzw33vquc7LsHknR1utLt5B9gch8q7oMm7OJz6f0+onv8E
VN7VQUV3jarUSaj6BleHVrm1V2QlYfrdHGQzKzo3GkHVN7g5CDwUCHzAehIq
7+6QxXcvuXo/TN7dQXypy1uPOTDzPVDVN3g4rNS+w1oifwoq7+ng/4/v841U
KL/B02FR+opM7s5TDgDzfug1
            "]]}, {}}, {}}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{3., 0.},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->
        NCache[{{Log[2]^(-1) Log[5000000 10^Rational[1, 2] Pi]}, {}}, {{
          25.565956841127537`}, {}}],
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
         AbsolutePointSize[6], "ScalingFunctions" -> None},
       PlotRange->{{0., 29.99999944897959}, {0, 15000}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {0, 0}},
       Ticks->{Automatic, Automatic}], {192., -355.98757751993935`}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}], InsetBox[
      GraphicsBox[{{{}, {}, 
         {RGBColor[1, 0.5, 0], Thickness[Tiny], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfVo6MpWBgcPhjVnADuMl9x12aOYwb3zOBecvMa9f
mHieF84/5TK/7z2vEJwfumHKrAP/ROD8D9XtVmcfiMP50x65/UpnlIbzz3HL
cEx9Iwvnc7y4J6XRrQDnG1atq14soQTnL37bwZzRrQznz17nObtYVhXOvxMg
GnViihqcr7r4/qNdLBpw/henCdVfJmvC+TxHvK3LObTh/JWT3nI5ztGB8/0E
+5as0NCD820LLVMjZ+nD+ZH9T2etmGqACK9rm8VOBhjC+TddSqV6pY3g/H9c
ZswLHiH4Jxxr6sPnGCPCb/7W5k2pJnB+W26J9CZFUzh/92SjGQy3EPzNDx7P
+bTQDM4PmCdl2hljDudvaHIJPaxmAeeL7M+N8nmL4MvkyHyuXGYJ5z+33yfs
nW8F54e3PD1+QMsazj+twJPY+gjBZ3yi2vR2pQ0i/MWPmv1KtoXzq4rCi1fp
2sH5e2zznf+/RPCZEtt+LFpkj/Bv6AmpUlMHOP+ukQDz60kI/rTFgeuNfiD4
gQeEzi2MdoTz46ZOM0vegeCf+Suc/E3GCc7vlQu5ebsKwQ94LXzoxTUEv8T7
bN5xK2c4/1WyZ+qP6Qi+2MtK/T+nEXznvFU///9H8AGdsYw3
           "]]}, 
         {RGBColor[0.5, 0, 0.5], Thickness[Tiny], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfVo6MpWBgcNBY9Hzsvtnjjrs0Mxh3vicC85fYl6/
MPE8L5x/ymV+33teITg/dMOUWQf+icD5H6rbrc4+EIfzpz1y+5XOKA3nn+OW
4Zj6RhbO53hxT0qjWwHON6xaV71YQgnOX/y2gzmjWxnOn73Oc3axrCqcfydA
NOrEFDU4X3Xx/Ue7WDTg/C9OE6q/TNaE83mOeFuXc2jD+SsnveVynKMD5/sJ
9i1ZoaEH59sWWqZGztKH8yP7n85aMdUAEV7XNoudDDCE82+6lEr1ShvB+f+4
zJgXPELwTzjW1IfPMUaE3/ytzZtSTeD8ttwS6U2KpnD+7slGMxhuIfibHzye
82mhGZwfME/KtDPGHM7f0OQSeljNAs4X2Z8b5fMWwZfJkflcucwSzn9uv0/Y
O98Kzg9veXr8gJY1nH9agSex9RGCz/hEtentShtE+IsfNfuVbAvnVxWFF6/S
tYPz99jmO/9/ieAzJbb9WLTIHuHf0BNSpaYOcP5dIwHm15MQ/GmLA9cb/UDw
Aw8InVsY7Qjnx02dZpa8A8E/81c4+ZuME5zfKxdy83YVgh/wWvjQi2sIfon3
2bzjVs5w/qtkz9Qf0xF8sZeV+n9OI/jOeat+/v+P4AMASPWxYw==
           
           "]]}}, {{}, {{}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.011000000000000001`], AbsoluteThickness[1.6], 
           PointBox[CompressedData["
1:eJw10F1I03EUxvFtgVppGKz3JWkxYpWsWm5ttT1ua82omaImQS+EC0vIhDS2
m+ZMQoosqLVaC1aukC1h2GCotTTUqKibgnbRiMyKKCGSjOqi4v/8DhwOH753
p/hQc7VbIZPJtP/2/5UmD0N+m1Gbux+SC5Ea9wSiTW20Esnf+lgw20EvxszU
7nsH55+nVUg3Pp/pUV2mV8A1O645FQnRJWhIOTwrwxF6FeqDvYq+q1FajWD1
056dJ3vp1TAevZn5qOijNbAq2xNfrQl6LbzdDe7O7n66FNacyKTySZLWoskh
P3NXl6LXw+8uD+0bHqA3oENb0HUjMURvRNmEVW2qfUDrEH5huNB1LE1vwvdl
lY32OQ/pMtyednpb9wrr8efb50WaVmEDas6lP/jGhDfDW5TJHpcP00YU14TX
vXIJmzAofxswXBfeAu/C+9emxoW3Ytad7J6qBSO0GSfibcEvOmELQrEKVaVf
GLCYnlXlPaZ9gP3H0tClgkfs5ajL15nG3vF/PuFb7FZkf849UPvrIrtwO7uN
bmG3oXCXK3d5VM1uR/5kZmRJ87RF6sLvJcu2oeRNbMfrl4PswjF2B04PnA2s
6T/MLlzHvh1HWgITek8pu3ARu5Oex+5E56f4FUXOqFnqFXTS/BdLIdL2
            "]]}, 
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.011000000000000001`], AbsoluteThickness[1.6], 
           PointBox[CompressedData["
1:eJxTTMoPSmViYGAwBGIQDQEcDnuanK0M2OMcIHwBhwVVXrXTwq9D+SIOsuYC
vv2WML6EwzLG/XeXTIbxZdDkFRxWdxjbbT4P4yuh8VUclPe1rJ1bCuOrodmn
gcbXcpj9+apMhzSMr4OmXw9NvQGaewzR3GuEJm+MJm+CJm+KZr4Zmv3maPot
0PRboqm3QjPPGo1vg2aeLRrfDs08ezS+A6r6BgcHDdefvGs2wuQd0eTR+AxO
DhIbZr9p+HsNKu+EJu+Mph+Nz+CCal+Di8NG/hXzDnLfgMq7OhgHPzp3QhPK
b3B12DZN5v95d5i8m8Me2Ynx95ph8m4OB5ewHnizHybv7nDRMvmheMlNqLy7
w5lN7xo4LaB8Bg+HO+4+i0zewOQ9HK4fuO6otgEm7+nwPNQ0OTDlFlTeEy4P
AP3B45s=
            "]]}, {}}, {}}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{3., 0.},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->
        NCache[{{Log[2]^(-1) Log[5000000000 Pi]}, {}}, {{
          33.87077707834594}, {}}],
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
         AbsolutePointSize[6], "ScalingFunctions" -> None},
       PlotRange->{{0., 39.99999924489796}, {0, 35000}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {0, 0}},
       Ticks->{Automatic, Automatic}], {576., -355.98757751993935`}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}]}}, {}},
  ContentSelectable->True,
  ImageSize->{560.43359375, Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.678521499347094*^9, 3.678521528378457*^9}, 
   3.678521571140373*^9, 3.678521607600305*^9, 3.678700755580866*^9, 
   3.6787019510609007`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1106, 692},
WindowMargins->{{0, Automatic}, {0, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 95, 1, 64, "Section"],
Cell[678, 25, 411, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[1114, 35, 1252, 30, 97, "Input"],
Cell[2369, 67, 3536, 50, 28, "Output"],
Cell[5908, 119, 3393, 47, 28, "Output"],
Cell[9304, 168, 3392, 47, 28, "Output"]
}, Open  ]],
Cell[12711, 218, 216, 5, 49, "Text"],
Cell[12930, 225, 407, 9, 63, "Input"],
Cell[13340, 236, 492, 12, 108, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13869, 253, 93, 1, 65, "Chapter"],
Cell[13965, 256, 2954, 73, 306, "Input"],
Cell[16922, 331, 247, 5, 30, "Text"],
Cell[17172, 338, 6764, 181, 581, "Input"],
Cell[CellGroupData[{
Cell[23961, 523, 381, 9, 28, "Input"],
Cell[24345, 534, 1624, 46, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26018, 586, 102, 1, 65, "Chapter"],
Cell[CellGroupData[{
Cell[26145, 591, 172, 2, 64, "Section"],
Cell[26320, 595, 337, 7, 68, "Text"],
Cell[CellGroupData[{
Cell[26682, 606, 292, 8, 45, "Subsection"],
Cell[26977, 616, 2086, 61, 133, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29100, 682, 136, 2, 44, "Subsection"],
Cell[29239, 686, 2231, 74, 147, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31507, 765, 168, 2, 44, "Subsection"],
Cell[31678, 769, 1740, 55, 134, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33455, 829, 327, 7, 44, "Subsection"],
Cell[33785, 838, 6199, 156, 242, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40021, 999, 324, 5, 44, "Subsection"],
Cell[40348, 1006, 1220, 27, 65, "Input"],
Cell[41571, 1035, 749, 13, 106, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42369, 1054, 234, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[42628, 1061, 3643, 81, 132, "Input"],
Cell[46274, 1144, 19326, 341, 439, "Output"]
}, Open  ]],
Cell[65615, 1488, 820, 24, 111, "Text"],
Cell[CellGroupData[{
Cell[66460, 1516, 261, 4, 53, "Subsection"],
Cell[66724, 1522, 3797, 91, 346, "Input"],
Cell[70524, 1615, 744, 27, 51, "Text"],
Cell[71271, 1644, 5447, 105, 267, "Input"],
Cell[76721, 1751, 929, 17, 70, "Text"],
Cell[77653, 1770, 1945, 41, 131, "Input"],
Cell[79601, 1813, 195, 5, 30, "Text"],
Cell[79799, 1820, 2470, 57, 267, "Input"],
Cell[82272, 1879, 2356, 66, 204, "Input"],
Cell[84631, 1947, 316, 7, 49, "Text"],
Cell[84950, 1956, 1877, 49, 148, "Input"],
Cell[86830, 2007, 202, 5, 30, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87081, 2018, 193, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[87299, 2025, 126, 1, 44, "Subsection"],
Cell[87428, 2028, 2559, 59, 250, "Input"],
Cell[CellGroupData[{
Cell[90012, 2091, 1562, 39, 165, "Input"],
Cell[91577, 2132, 2808, 43, 24, "Message"],
Cell[94388, 2177, 23166, 576, 245, "Output"],
Cell[117557, 2755, 1228, 18, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118822, 2778, 138, 2, 28, "Input"],
Cell[118963, 2782, 334, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119334, 2794, 1265, 22, 46, "Input"],
Cell[CellGroupData[{
Cell[120624, 2820, 341, 7, 22, "Print"],
Cell[120968, 2829, 342, 7, 22, "Print"],
Cell[121313, 2838, 342, 7, 22, "Print"],
Cell[121658, 2847, 342, 7, 22, "Print"],
Cell[122003, 2856, 342, 7, 22, "Print"],
Cell[122348, 2865, 341, 7, 22, "Print"],
Cell[122692, 2874, 344, 7, 22, "Print"],
Cell[123039, 2883, 346, 7, 22, "Print"],
Cell[123388, 2892, 346, 7, 22, "Print"],
Cell[123737, 2901, 344, 7, 22, "Print"],
Cell[124084, 2910, 344, 7, 22, "Print"],
Cell[124431, 2919, 344, 7, 22, "Print"],
Cell[124778, 2928, 344, 7, 22, "Print"],
Cell[125125, 2937, 346, 7, 22, "Print"],
Cell[125474, 2946, 344, 7, 22, "Print"],
Cell[125821, 2955, 346, 7, 22, "Print"],
Cell[126170, 2964, 346, 7, 22, "Print"],
Cell[126519, 2973, 346, 7, 22, "Print"],
Cell[126868, 2982, 343, 7, 22, "Print"],
Cell[127214, 2991, 346, 7, 22, "Print"],
Cell[127563, 3000, 344, 7, 22, "Print"],
Cell[127910, 3009, 346, 7, 22, "Print"],
Cell[128259, 3018, 346, 7, 22, "Print"],
Cell[128608, 3027, 344, 7, 22, "Print"],
Cell[128955, 3036, 344, 7, 22, "Print"],
Cell[129302, 3045, 346, 7, 22, "Print"],
Cell[129651, 3054, 346, 7, 22, "Print"],
Cell[130000, 3063, 344, 7, 22, "Print"],
Cell[130347, 3072, 346, 7, 22, "Print"],
Cell[130696, 3081, 344, 7, 22, "Print"],
Cell[131043, 3090, 344, 7, 22, "Print"],
Cell[131390, 3099, 344, 7, 22, "Print"],
Cell[131737, 3108, 344, 7, 22, "Print"],
Cell[132084, 3117, 344, 7, 22, "Print"],
Cell[132431, 3126, 344, 7, 22, "Print"],
Cell[132778, 3135, 344, 7, 22, "Print"],
Cell[133125, 3144, 344, 7, 22, "Print"],
Cell[133472, 3153, 346, 7, 22, "Print"],
Cell[133821, 3162, 346, 7, 22, "Print"],
Cell[134170, 3171, 346, 7, 22, "Print"],
Cell[134519, 3180, 344, 7, 22, "Print"],
Cell[134866, 3189, 346, 7, 22, "Print"],
Cell[135215, 3198, 344, 7, 22, "Print"],
Cell[135562, 3207, 344, 7, 22, "Print"],
Cell[135909, 3216, 344, 7, 22, "Print"],
Cell[136256, 3225, 343, 7, 22, "Print"],
Cell[136602, 3234, 346, 7, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[136975, 3245, 94, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[137094, 3250, 2036, 47, 137, "Input"],
Cell[139133, 3299, 1249, 22, 24, "Message"],
Cell[140385, 3323, 29364, 709, 245, "Output"]
}, Open  ]],
Cell[169764, 4035, 275, 8, 51, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170076, 4048, 145, 5, 69, "Subsection"],
Cell[170224, 4055, 1443, 47, 97, "Input"],
Cell[171670, 4104, 194, 5, 49, "Text"],
Cell[171867, 4111, 3151, 78, 236, "Input"],
Cell[175021, 4191, 469, 13, 51, "Text"],
Cell[175493, 4206, 594, 11, 65, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176148, 4224, 129, 2, 65, "Chapter"],
Cell[176280, 4228, 120, 2, 28, "Input"],
Cell[176403, 4232, 3343, 103, 123, "Input"],
Cell[179749, 4337, 3224, 101, 123, "Input"],
Cell[CellGroupData[{
Cell[182998, 4442, 4099, 126, 163, "Input"],
Cell[187100, 4570, 1110, 19, 24, "Message"],
Cell[188213, 4591, 17044, 420, 245, "Output"]
}, Open  ]],
Cell[205272, 5014, 4324, 120, 237, "Input"],
Cell[209599, 5136, 1372, 37, 99, "Input"],
Cell[210974, 5175, 92, 1, 28, "Input"],
Cell[211069, 5178, 5517, 166, 377, "Input"],
Cell[216589, 5346, 378, 7, 68, "Text"],
Cell[216970, 5355, 3186, 74, 267, "Input"],
Cell[220159, 5431, 454, 12, 63, "Input"],
Cell[CellGroupData[{
Cell[220638, 5447, 2348, 51, 97, "Input"],
Cell[222989, 5500, 1124, 20, 24, "Message"],
Cell[224116, 5522, 1126, 20, 24, "Message"],
Cell[225245, 5544, 1123, 20, 24, "Message"],
Cell[226371, 5566, 32957, 818, 369, "Output"]
}, Open  ]],
Cell[259343, 6387, 155, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[259523, 6393, 202, 4, 28, "Input"],
Cell[259728, 6399, 37594, 898, 362, "Output"]
}, Open  ]],
Cell[297337, 7300, 403, 10, 51, "Text"],
Cell[297743, 7312, 2340, 62, 241, "Input"],
Cell[CellGroupData[{
Cell[300108, 7378, 258, 6, 28, "Input"],
Cell[300369, 7386, 955, 17, 24, "Message"],
Cell[301327, 7405, 22240, 548, 245, "Output"]
}, Open  ]],
Cell[323582, 7956, 279, 8, 50, "Input"],
Cell[CellGroupData[{
Cell[323886, 7968, 33, 0, 28, "Input"],
Cell[323922, 7970, 608, 9, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324567, 7984, 2863, 62, 90, "Input"],
Cell[327433, 8048, 660, 13, 24, "Message"],
Cell[328096, 8063, 3781, 74, 252, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331914, 8142, 2226, 55, 114, "Input"],
Cell[334143, 8199, 1123, 15, 28, "Output"],
Cell[335269, 8216, 1543, 25, 24, "Message"],
Cell[336815, 8243, 4709, 87, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341561, 8335, 306, 8, 68, "Input"],
Cell[341870, 8345, 450, 10, 54, "Output"],
Cell[342323, 8357, 324, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342684, 8367, 2082, 50, 114, "Input"],
Cell[344769, 8419, 968, 13, 28, "Output"],
Cell[345740, 8434, 1402, 23, 24, "Message"],
Cell[347145, 8459, 4890, 91, 303, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352072, 8555, 2058, 50, 114, "Input"],
Cell[354133, 8607, 930, 13, 28, "Output"],
Cell[355066, 8622, 1342, 23, 24, "Message"],
Cell[356411, 8647, 4757, 89, 313, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361205, 8741, 173, 4, 35, "Input"],
Cell[361381, 8747, 281, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361699, 8757, 283, 8, 28, "Input"],
Cell[361985, 8767, 16435, 315, 362, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> MEKL_simulation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38234,       1057]
NotebookOptionsPosition[     36236,        988]
NotebookOutlinePosition[     36646,       1006]
CellTagsIndexPosition[     36603,       1003]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Finding the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["MEK", "L"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Performance"
}], "Title",
 CellChangeTimes->{{3.65798077482286*^9, 3.657980807771776*^9}, {
  3.664802232410149*^9, 3.664802241667838*^9}}],

Cell[CellGroupData[{

Cell["\<\

Definitions\
\>", "Section",
 CellChangeTimes->{{3.6579803257039013`*^9, 3.6579803286688967`*^9}, 
   3.6579807663658047`*^9}],

Cell[BoxData["Definitions"], "Output",
 CellChangeTimes->{3.657980661258325*^9, 3.6579807055966177`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ID", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{"\[ImaginaryI]", "*", 
    RowBox[{"X", ".", "Z"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HL", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "*", "X"}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "Z"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HL\[Eta]", "[", "x\[Eta]_", "]"}], "=", 
   RowBox[{"HL", ".", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", "*", "Y"}], ",", "x\[Eta]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.656159141324512*^9, 3.656159160144353*^9}, {
   3.656159332054468*^9, 3.656159362535819*^9}, {3.6561594182496977`*^9, 
   3.6561594335464163`*^9}, {3.6573528683009453`*^9, 3.657352870823656*^9}, {
   3.6574651206068363`*^9, 3.6574651290880547`*^9}, {3.662881927573105*^9, 
   3.662881942835382*^9}, {3.662882794258767*^9, 3.66288279720103*^9}, {
   3.6628828435558977`*^9, 3.6628828821479683`*^9}, {3.662884140080226*^9, 
   3.66288415465648*^9}, {3.664802251700748*^9, 3.664802252260532*^9}, {
   3.664802283159343*^9, 3.664802305094578*^9}, 3.664802511201004*^9}],

Cell["\<\

Defining some matrices\
\>", "Text",
 CellChangeTimes->{{3.6579782627866163`*^9, 3.657978281163808*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]ONE", "[", " ", "\[Epsilon]_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ID", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "\[Epsilon]"}]}], ")"}], "*", "HL"}]}], ")"}], "/", 
      "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]PerfectGlobal", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ID", "+", "HL"}], ")"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ID", "+", "HL"}], ")"}], "/", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]PerfectLocal1", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"ID", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ID", "+", "HL"}], ")"}], "/", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]PerfectLocal2", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"ID", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ID", "+", "HL"}], ")"}], "/", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", " ", "\[Epsilon]_", "]"}], "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"\[Rho]ONE", "[", " ", "\[Epsilon]", "]"}], ",", 
       RowBox[{"\[Rho]ONE", "[", " ", "\[Epsilon]", "]"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.657353218423606*^9, 3.657353219775869*^9}, {
   3.657354755588666*^9, 3.6573547584114313`*^9}, {3.657354841222538*^9, 
   3.6573548427902412`*^9}, {3.657354906019425*^9, 3.6573549419797287`*^9}, {
   3.657465133321197*^9, 3.657465163272965*^9}, {3.657465197965043*^9, 
   3.6574652141376677`*^9}, {3.6579802908916683`*^9, 3.657980310901639*^9}, {
   3.6628819473491173`*^9, 3.66288195045173*^9}, 3.662882239375655*^9, {
   3.66480245967771*^9, 3.664802463726733*^9}}],

Cell["\<\

We think of MEK being a protocol that takes 2 magic states in the state \
\[Rho][\[Epsilon]] and pumps on them with a circuit using a further 8 copies.\
\
\>", "Text",
 CellChangeTimes->{{3.657978284128399*^9, 3.657978328709742*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Channels", "Section",
 CellChangeTimes->{{3.657980346800449*^9, 3.6579803476296473`*^9}, 
   3.657980761483905*^9}],

Cell[BoxData["Channels"], "Output",
 CellChangeTimes->{3.657980661414111*^9, 3.6579807057648087`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U1", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", "X"}], "]"}], ",", " ", 
      RowBox[{"x1", "+", "x3"}]}], "]"}], ".", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"Z", ",", "Z"}], "]"}], ",", " ", 
      RowBox[{"x2", "+", "x4"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U2", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", "X"}], "]"}], ",", " ", 
      RowBox[{"x5", "+", "x7"}]}], "]"}], ".", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"Z", ",", "Z"}], "]"}], ",", " ", 
      RowBox[{"x6", "+", "x8"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Proj", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
      "x7_", ",", "x8_", ",", " ", "x\[Eta]_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"ID", ",", 
        RowBox[{"HL\[Eta]", "[", "x\[Eta]", "]"}]}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"ID", ",", "ID"}], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"x3", "+", "x4", "+", "x5", "+", "x6"}], ")"}]], 
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{
           RowBox[{"HL\[Eta]", "[", "x\[Eta]", "]"}], ",", 
           RowBox[{"HL\[Eta]", "[", "x\[Eta]", "]"}]}], "]"}]}]}], ")"}]}], 
     "/", "2"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kraus", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_", ",", "x\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"U2", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7", 
      ",", "x8"}], "]"}], ".", 
    RowBox[{"Proj", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7", 
      ",", "x8", ",", "x\[Eta]"}], "]"}], ".", 
    RowBox[{"U1", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7", 
      ",", "x8"}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6561590782514343`*^9, 3.656159301333596*^9}, {
   3.656159365864483*^9, 3.656159368808272*^9}, {3.6561594372457743`*^9, 
   3.656159503357341*^9}, {3.6561611048236637`*^9, 3.656161174232795*^9}, {
   3.656161358480164*^9, 3.656161389839869*^9}, {3.6561615492391567`*^9, 
   3.6561615521492243`*^9}, {3.65616222551856*^9, 3.6561622576137457`*^9}, {
   3.656163843749412*^9, 3.65616386170506*^9}, {3.657351116283246*^9, 
   3.657351129488716*^9}, {3.6573528774890137`*^9, 3.657352944082919*^9}, {
   3.657353408796509*^9, 3.657353411957201*^9}, 3.6574652276373863`*^9, {
   3.6574657396724167`*^9, 3.657465745738097*^9}, {3.6579795812197227`*^9, 
   3.65797966815637*^9}, {3.658643844064464*^9, 3.6586438510989313`*^9}, {
   3.662882136986752*^9, 3.6628821386982193`*^9}, 3.662882199310389*^9, {
   3.662882802945734*^9, 3.662882828610611*^9}, {3.6628829166615963`*^9, 
   3.662882933958415*^9}, {3.664802320906061*^9, 3.664802323898447*^9}}],

Cell["\<\
We will apply a noisy channel to \[Rho][\[Epsilon]] which is a sum over Kraus \
operators labelled by [x1_,x2_,x3_,x4_,x5_,x6_,x7_,x8_], where 
xj=1 indicates an error on the j^th of te 8 pumping magic states.  

For each Kraus operator we further break it up into 3 parts U1, Proj and U2.  \

U1 and U2 are unitaries that consist of Pauli errors.
Proj is a noisy parity projection, which is usually a projection onto the \
even parity Hadamard space, though some Pauli errors can generate a \
projection onto the odd parity Hadamard space.\
\>", "Text",
 CellChangeTimes->{{3.657353003682605*^9, 3.657353053647189*^9}, {
   3.6573530839604473`*^9, 3.6573530869681377`*^9}, {3.6579783391995296`*^9, 
   3.657978454966799*^9}, {3.6579794553529797`*^9, 3.657979547108705*^9}, 
   3.6579819000420303`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Channel", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
    "x7_", ",", "x8_", ",", "x\[Eta]_", ",", " ", "\[Rho]in_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"Kraus", "[", 
    RowBox[{
    "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7", 
     ",", "x8", ",", "x\[Eta]"}], "]"}], ".", "\[Rho]in", ".", 
   RowBox[{"ConjugateTranspose", "[", 
    RowBox[{"Kraus", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7", 
      ",", "x8", ",", "x\[Eta]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.657979742394456*^9, 3.657979771032589*^9}, 
   3.65797987166466*^9, {3.657980673119182*^9, 3.657980673837927*^9}, 
   3.6579814032785482`*^9, {3.657981461394684*^9, 3.657981463002387*^9}, {
   3.657981496219144*^9, 3.657981501923098*^9}, {3.662882940137189*^9, 
   3.6628829473524857`*^9}}],

Cell["\<\
The above code simply takes a Kraus operator and makes a quantum channel from \
it\
\>", "Text",
 CellChangeTimes->{{3.65797971793038*^9, 3.657979733174707*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w0", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w2", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w4", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w6", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
      "0"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w8", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"w0", ",", "w2", ",", " ", "w4", ",", " ", "w6", ",", " ", "w8"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"size", "=", 
   RowBox[{
    RowBox[{"Dimensions", "[", "w", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.656159788070732*^9, 3.656159821303933*^9}, {
  3.656159851610509*^9, 3.656159864281427*^9}, {3.656159900476367*^9, 
  3.6561599087631683`*^9}, {3.65615999662257*^9, 3.656159996894175*^9}, {
  3.656233258347067*^9, 3.656233301565381*^9}, {3.656234037497233*^9, 
  3.6562340941875896`*^9}, {3.656234169133938*^9, 3.656234169392475*^9}, {
  3.657351254484968*^9, 3.657351263004074*^9}, {3.6573513051897287`*^9, 
  3.657351331294764*^9}, {3.657351560820945*^9, 3.657351561436706*^9}, {
  3.657353143989737*^9, 3.657353144445912*^9}, {3.657354415220313*^9, 
  3.657354446186344*^9}, {3.657465502368452*^9, 3.657465525751114*^9}}],

Cell["\<\

We construct a list of all nontrivial even weight errors (odd weight errors \
are always detected by the circuit)\
\>", "Text",
 CellChangeTimes->{{3.657353152756098*^9, 3.6573531809579163`*^9}, 
   3.6579797785139837`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullChannel", "[", 
    RowBox[{"\[Epsilon]_", ",", "\[Delta]_", ",", " ", "\[Rho]in_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Delta]"}], ")"}], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Epsilon]", 
            RowBox[{"1", "-", "\[Epsilon]"}]], ")"}], 
          RowBox[{"Total", "[", 
           RowBox[{"w", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}]], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Epsilon]"}], ")"}], "8"], "*", 
         RowBox[{"Channel", "[", 
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "4"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "5"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "6"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "7"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "8"}], "]"}], "]"}], ",", "0", ",", "  ", 
           "\[Rho]in"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "size"}], "}"}]}], "]"}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{"\[Delta]", "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Epsilon]", 
            RowBox[{"1", "-", "\[Epsilon]"}]], ")"}], 
          RowBox[{"Total", "[", 
           RowBox[{"w", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}]], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Epsilon]"}], ")"}], "8"], "*", 
         RowBox[{"Channel", "[", 
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "4"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "5"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "6"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "7"}], "]"}], "]"}], ",", 
           RowBox[{"w", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "8"}], "]"}], "]"}], ",", "1", ",", "  ", 
           "\[Rho]in"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "size"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6579806846414433`*^9, 3.657980686599412*^9}, 
   3.657980972877982*^9, {3.657981127132194*^9, 3.657981127434526*^9}, {
   3.66288295915907*^9, 3.6628830026341333`*^9}, {3.662883051178323*^9, 
   3.662883113164608*^9}, {3.662883810502719*^9, 3.662883826261434*^9}, 
   3.662884236100197*^9}],

Cell[TextData[{
 "Above we form a channel by summing over all errors of even weight (those \
not detected) and weight them by ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Epsilon]", "N"], "*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
    RowBox[{"N", "-", "8"}]]}]]],
 " where N is the number of errors (the number of nonzero values for \
[x1_,x2_,x3_,x4_,x5_,x6_,x7_,x8_], )"
}], "Text",
 CellChangeTimes->{{3.657979938705195*^9, 3.657980029144866*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Output state", "Section",
 CellChangeTimes->{{3.6579803536898937`*^9, 3.657980366582725*^9}, 
   3.6579807552312803`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]OUT", "[", " ", 
    RowBox[{"\[Epsilon]3_", ",", " ", "\[Epsilon]k_", ",", " ", "\[Delta]_"}],
     "]"}], "=", 
   RowBox[{"FullChannel", "[", 
    RowBox[{"\[Epsilon]3", ",", "\[Delta]", ",", "  ", 
     RowBox[{"\[Rho]", "[", "\[Epsilon]k", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6573519124306717`*^9, 3.6573519256471043`*^9}, {
   3.657353242578356*^9, 3.657353250465468*^9}, {3.657353313149658*^9, 
   3.657353336666402*^9}, {3.6573534852815657`*^9, 3.657353489431497*^9}, {
   3.65746524868438*^9, 3.6574652531157618`*^9}, {3.657465386100999*^9, 
   3.6574653873013067`*^9}, {3.6574655283926764`*^9, 3.657465537435178*^9}, {
   3.657465572519506*^9, 3.6574655726957006`*^9}, 3.657980690929178*^9, {
   3.657980837350664*^9, 3.6579808375761557`*^9}, {3.657982177410088*^9, 
   3.657982191473012*^9}, {3.662882516615972*^9, 3.662882519559396*^9}, {
   3.662882592571672*^9, 3.6628826036104*^9}, {3.6628830101685123`*^9, 
   3.6628830156417723`*^9}, {3.6628838315092287`*^9, 3.6628838346531477`*^9}}],

Cell["\<\
We find \[Rho]OUT[ \[Epsilon]] by applying the noisy map FullChannel[\
\[Epsilon], \[Rho]in] to the input \[Rho][ \[Epsilon]].  Remember the input \
consists of 2 noisy magic states and 8 noisy magic were responsible for \
implementing the noisy map.\
\>", "Text",
 CellChangeTimes->{{3.657979781126279*^9, 3.6579798613361073`*^9}, {
   3.657980037984941*^9, 3.657980103362761*^9}, 3.65798037970483*^9, 
   3.6579806936180487`*^9, {3.657981921390067*^9, 3.657981921765836*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polynomials", "Section",
 CellChangeTimes->{{3.657980370627543*^9, 3.6579803732470427`*^9}, 
   3.657980748666888*^9, 3.657981162847106*^9}],

Cell[BoxData["Polynomials"], "Output",
 CellChangeTimes->{3.657980663744781*^9, 3.6579807078867893`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Psuc", "[", " ", 
   RowBox[{"\[Epsilon]3_", ",", " ", "\[Epsilon]k_", ",", " ", "\[Delta]_"}], 
   "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"\[Rho]OUT", "[", " ", 
          RowBox[{
          "\[Epsilon]3", ",", " ", "\[Epsilon]k", ",", " ", "\[Delta]"}], 
          "]"}], " ", "/.", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Conjugate", "[", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", " ", 
           RowBox[{
            RowBox[{"Conjugate", "[", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6573533247486963`*^9, 3.657353325385808*^9}, {
   3.6573533699816236`*^9, 3.6573533983508177`*^9}, {3.657353474566524*^9, 
   3.657353506981702*^9}, {3.6574652581437817`*^9, 3.657465261207522*^9}, {
   3.657465390206189*^9, 3.657465391374361*^9}, {3.657465544300606*^9, 
   3.657465545468915*^9}, {3.657974548827703*^9, 3.657974558553296*^9}, {
   3.657980128742073*^9, 3.6579801350287533`*^9}, {3.657980216784437*^9, 
   3.657980222355751*^9}, 3.657980456402927*^9, {3.657981345646681*^9, 
   3.657981351325279*^9}, {3.662882355009819*^9, 3.66288240560527*^9}, {
   3.6628825025690603`*^9, 3.662882510119966*^9}, {3.662882611662602*^9, 
   3.662882620651729*^9}, {3.662883019242777*^9, 3.662883024890163*^9}, {
   3.6628831475658712`*^9, 3.6628831479656343`*^9}, {3.662883837527615*^9, 
   3.662883840229937*^9}, {3.6648023668890457`*^9, 3.664802370233953*^9}, 
   3.664803610280052*^9}],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"448", " ", 
   SuperscriptBox["\[Epsilon]3", "5"]}], "+", 
  RowBox[{"448", " ", 
   SuperscriptBox["\[Epsilon]3", "6"]}], "-", 
  RowBox[{"256", " ", 
   SuperscriptBox["\[Epsilon]3", "7"]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["\[Epsilon]3", "8"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Delta]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]3"}]}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]k"}]}], ")"}], "2"]}], "-", 
  RowBox[{"2", " ", "\[Epsilon]k"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
  RowBox[{"64", " ", 
   SuperscriptBox["\[Epsilon]3", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", "\[Epsilon]k", "+", 
     SuperscriptBox["\[Epsilon]k", "2"]}], ")"}]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["\[Epsilon]3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "-", "\[Epsilon]k", "+", 
     SuperscriptBox["\[Epsilon]k", "2"]}], ")"}]}], "-", 
  RowBox[{"8", " ", "\[Epsilon]3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]k"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]k", "2"]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Epsilon]3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "-", 
     RowBox[{"6", " ", "\[Epsilon]k"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Epsilon]k", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.662882406579261*^9, 3.662882445936717*^9, {3.6628825037557297`*^9, 
   3.662882511630115*^9}, 3.6628826729461*^9, 3.662883035709939*^9, 
   3.662883118413517*^9, 3.6628831537354097`*^9, {3.662883840802825*^9, 
   3.6628838488425493`*^9}, 3.662884159354519*^9, 3.662884198057251*^9, 
   3.662884246108708*^9, 3.663957864856498*^9, {3.6648024588959093`*^9, 
   3.664802487706751*^9}, 3.664802520609075*^9}]
}, Open  ]],

Cell["The success probability.", "Text",
 CellChangeTimes->{{3.657980138314183*^9, 3.657980171981882*^9}, {
  3.657981418690199*^9, 3.657981425175218*^9}, {3.6579823115447206`*^9, 
  3.657982313224777*^9}, {3.664802364250062*^9, 3.664802373048011*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]out", "[", " ", 
     RowBox[{
     "\[Epsilon]3_", ",", " ", "\[Epsilon]k_", ",", " ", "\[Delta]_"}], "]"}],
     "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"Psuc", "[", " ", 
       RowBox[{"\[Epsilon]3", ",", " ", "\[Epsilon]k", ",", " ", "\[Delta]"}],
        "]"}]], "*", 
     RowBox[{"Expand", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Tr", "[", 
           RowBox[{
            RowBox[{"\[Rho]OUT", "[", " ", 
             RowBox[{
             "\[Epsilon]3", ",", " ", "\[Epsilon]k", ",", " ", "\[Delta]"}], 
             "]"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"KroneckerProduct", "[", 
               RowBox[{"ID", ",", "ID"}], "]"}], "-", "\[Rho]PerfectLocal1"}],
              ")"}]}], "]"}], "  ", "/.", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Conjugate", "[", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"Conjugate", "[", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], "]"}], "/.", 
        
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "]"}], "\[Rule]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}]}], "]"}], 
      "]"}]}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6579804777933073`*^9, 3.6579804898605757`*^9}, {
   3.657980523853805*^9, 3.657980523989958*^9}, 3.6579813745841923`*^9, 
   3.657982544395073*^9, {3.662882642638894*^9, 3.662882659324233*^9}, {
   3.6628827104187803`*^9, 3.662882758225222*^9}, {3.662883030137658*^9, 
   3.662883034169952*^9}, {3.6628838667787313`*^9, 3.662883868887239*^9}, {
   3.664802385721436*^9, 3.664802386585453*^9}, {3.664802424522847*^9, 
   3.664802434939303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["\[Delta]", "4"], "-", 
    RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]3"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Epsilon]3", "2"]}], "+", 
    RowBox[{"6", " ", "\[Delta]", " ", 
     SuperscriptBox["\[Epsilon]3", "2"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Epsilon]3", "3"]}], "-", 
    RowBox[{"8", " ", "\[Delta]", " ", 
     SuperscriptBox["\[Epsilon]3", "3"]}], "+", 
    RowBox[{"136", " ", 
     SuperscriptBox["\[Epsilon]3", "4"]}], "+", 
    RowBox[{"4", " ", "\[Delta]", " ", 
     SuperscriptBox["\[Epsilon]3", "4"]}], "-", 
    RowBox[{"224", " ", 
     SuperscriptBox["\[Epsilon]3", "5"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["\[Epsilon]3", "6"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Epsilon]3", "7"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Epsilon]3", "8"]}], "+", 
    SuperscriptBox["\[Epsilon]k", "2"], "-", 
    RowBox[{"\[Delta]", " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
    RowBox[{"8", " ", "\[Epsilon]3", " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "+", 
    RowBox[{"8", " ", "\[Delta]", " ", "\[Epsilon]3", " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Epsilon]3", "2"], " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
    RowBox[{"24", " ", "\[Delta]", " ", 
     SuperscriptBox["\[Epsilon]3", "2"], " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Epsilon]3", "3"], " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "+", 
    RowBox[{"32", " ", "\[Delta]", " ", 
     SuperscriptBox["\[Epsilon]3", "3"], " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Epsilon]3", "4"], " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
    RowBox[{"16", " ", "\[Delta]", " ", 
     SuperscriptBox["\[Epsilon]3", "4"], " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"448", " ", 
     SuperscriptBox["\[Epsilon]3", "5"]}], "+", 
    RowBox[{"448", " ", 
     SuperscriptBox["\[Epsilon]3", "6"]}], "-", 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Epsilon]3", "7"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Epsilon]3", "8"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Delta]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]3"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]k"}]}], ")"}], "2"]}], "-", 
    RowBox[{"2", " ", "\[Epsilon]k"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Epsilon]k", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Epsilon]3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "\[Epsilon]k", "+", 
       SuperscriptBox["\[Epsilon]k", "2"]}], ")"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Epsilon]3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", "\[Epsilon]k", "+", 
       SuperscriptBox["\[Epsilon]k", "2"]}], ")"}]}], "-", 
    RowBox[{"8", " ", "\[Epsilon]3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]k"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Epsilon]k", "2"]}]}], ")"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Epsilon]3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"6", " ", "\[Epsilon]k"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Epsilon]k", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.664802465202873*^9, {3.664802501009404*^9, 3.664802527380748*^9}}]
}, Open  ]],

Cell["\<\

Error probability on a single output qubit.\
\>", "Text",
 CellChangeTimes->{{3.664802402211866*^9, 3.664802414937952*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{"Psuc", "[", " ", 
   RowBox[{"\[Epsilon]", ",", " ", "\[Epsilon]", ",", " ", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"\[Epsilon]out", "[", " ", 
    RowBox[{"\[Epsilon]", ",", " ", "\[Epsilon]", ",", " ", "0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6648036194635887`*^9, 3.6648036604233294`*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"10", " ", "\[Epsilon]"}], "+", 
  RowBox[{"58", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "-", 
  RowBox[{"192", " ", 
   SuperscriptBox["\[Epsilon]", "3"]}], "+", 
  RowBox[{"400", " ", 
   SuperscriptBox["\[Epsilon]", "4"]}], "-", 
  RowBox[{"544", " ", 
   SuperscriptBox["\[Epsilon]", "5"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["\[Epsilon]", "6"]}], "-", 
  RowBox[{"256", " ", 
   SuperscriptBox["\[Epsilon]", "7"]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["\[Epsilon]", "8"]}]}]], "Output",
 CellChangeTimes->{{3.6648036230331783`*^9, 3.6648036608608503`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"9", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{"34", " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "-", 
   RowBox[{"22", " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "-", 
   RowBox[{"720", " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "-", 
   RowBox[{"2756", " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "+", 
   RowBox[{"1144", " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], "+", 
   RowBox[{"56056", " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], "+", 
   RowBox[{"227072", " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], "-", 
   RowBox[{"31472", " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {9, 34, -22, -720, -2756, 1144, 
   56056, 227072, -31472}, 2, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6648036230331783`*^9, 3.6648036608818283`*^9}}]
}, Open  ]],

Cell["\<\
Above equations match the results of MEK
\
\>", "Text",
 CellChangeTimes->{{3.664803662548938*^9, 3.664803681127804*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Psuc", "[", " ", 
        RowBox[{
         RowBox[{"\[Epsilon]3", "*", "t"}], ",", " ", 
         RowBox[{"\[Epsilon]k", "*", "t"}], ",", " ", 
         RowBox[{"\[Delta]", "*", "t"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", " ", "1"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]out", "[", " ", 
        RowBox[{
         RowBox[{"\[Epsilon]3", "*", "t"}], ",", " ", 
         RowBox[{"\[Epsilon]k", "*", "t"}], ",", " ", 
         RowBox[{"\[Delta]", "*", 
          SuperscriptBox["t", "2"]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", " ", "1"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.664803682660207*^9, 3.6648036950559063`*^9}, {
  3.664803743003895*^9, 3.664803766459263*^9}, {3.66480381471915*^9, 
  3.664803913536725*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox["\[Delta]", "2"], "-", 
  RowBox[{"8", " ", "\[Epsilon]3"}], "-", 
  RowBox[{"2", " ", "\[Epsilon]k"}]}]], "Output",
 CellChangeTimes->{{3.664803754362753*^9, 3.66480376678111*^9}, {
  3.664803825347093*^9, 3.664803862876658*^9}, {3.664803894031623*^9, 
  3.664803913790392*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Delta]", "4"], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Epsilon]3", "2"]}], "+", 
  SuperscriptBox["\[Epsilon]k", "2"]}]], "Output",
 CellChangeTimes->{{3.664803754362753*^9, 3.66480376678111*^9}, {
  3.664803825347093*^9, 3.664803862876658*^9}, {3.664803894031623*^9, 
  3.664803913793991*^9}}]
}, Open  ]],

Cell[TextData[{
 "The leading order ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "suc"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "out"], "."}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\n"
}], "Text",
 CellChangeTimes->{{3.664803916335991*^9, 3.664803971237742*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1139, 699},
WindowMargins->{{Automatic, 49}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 283, 9, 92, "Title"],
Cell[CellGroupData[{
Cell[888, 35, 137, 5, 99, "Section"],
Cell[1028, 42, 104, 1, 28, "Output"],
Cell[1135, 45, 1905, 53, 131, "Input"],
Cell[3043, 100, 115, 4, 49, "Text"],
Cell[3161, 106, 2049, 55, 114, "Input"],
Cell[5213, 163, 244, 6, 49, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5494, 174, 121, 2, 64, "Section"],
Cell[5618, 178, 101, 1, 28, "Output"],
Cell[5722, 181, 3824, 93, 152, "Input"],
Cell[9549, 276, 812, 15, 144, "Text"],
Cell[10364, 293, 945, 21, 46, "Input"],
Cell[11312, 316, 171, 4, 30, "Text"],
Cell[11486, 322, 2142, 54, 131, "Input"],
Cell[13631, 378, 234, 6, 49, "Text"],
Cell[13868, 386, 3760, 101, 173, "Input"],
Cell[17631, 489, 503, 13, 51, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18171, 507, 127, 2, 64, "Section"],
Cell[18301, 511, 1075, 18, 28, "Input"],
Cell[19379, 531, 487, 8, 49, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19903, 544, 146, 2, 64, "Section"],
Cell[20052, 548, 104, 1, 28, "Output"],
Cell[CellGroupData[{
Cell[20181, 553, 2701, 58, 80, "Input"],
Cell[22885, 613, 1986, 52, 71, "Output"]
}, Open  ]],
Cell[24886, 668, 252, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[25163, 675, 2391, 57, 172, "Input"],
Cell[27557, 734, 3792, 99, 157, "Output"]
}, Open  ]],
Cell[31364, 836, 134, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[31523, 844, 493, 11, 46, "Input"],
Cell[32019, 857, 634, 17, 32, "Output"],
Cell[32656, 876, 1077, 29, 32, "Output"]
}, Open  ]],
Cell[33748, 908, 131, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[33904, 916, 1237, 32, 69, "Input"],
Cell[35144, 950, 327, 7, 47, "Output"],
Cell[35474, 959, 343, 8, 47, "Output"]
}, Open  ]],
Cell[35832, 970, 376, 14, 51, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

